Conditioning problems for invariant sets of expanding piecewise affine mappings: Application to loss of ergodicity in globally coupled maps

We propose a systematic approach to the construction of invariant union of polytopes (IUP) in expanding piecewise affine mappings whose linear components are isotropic scalings. The approach relies on using empirical information embedded in trajectories in order to infer, and then to solve, a so-called conditioning problem for some generating collection of polytopes. A conditioning problem consists of a series of requirements on the polytopes' localisation and on the dynamical transitions between these elements. The core element of the approach is a reformulation of the problem as a set of piecewise linear inequalities for some matrices which encapsulate geometric constraints. In that way, the original topological puzzle is converted into a standard problem in computational geometry. This transformation involves an optimization procedure that ensures that both problems are equivalent. As a proof of concept, the approach is applied to the study of the loss of ergodicity in basic examples of globally coupled maps. The study explains, completes and substantially extends previous achievements about asymmetric IUP in these systems. Comparison with the numerics reveals sharp existence conditions depending on the map parameters, and accurate fits of the empirical ergodic components. In addition, this application also reveals unanticipated features about conditioning problem solutions, especially as the dependence on the set of admissible face directions is concerned.

==> AsIUPG3SecondBif.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    460042,      10848]
NotebookOptionsPosition[    442420,      10512]
NotebookOutlinePosition[    442780,      10528]
CellTagsIndexPosition[    442737,      10525]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Optimization Procedure associated with the matrix under consideration\
\>", "Subchapter",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
  3.668764909524869*^9, 3.6687649132356987`*^9}, {3.668772233307777*^9, 
  3.668772256141922*^9}, {3.668776207453938*^9, 3.668776223455049*^9}, {
  3.6687763053941708`*^9, 3.6687763120760612`*^9}, {3.6688689685189238`*^9, 
  3.66886899144954*^9}, {3.684759369879553*^9, 3.684759389271715*^9}, {
  3.7683087321468973`*^9, 3.7683088127907248`*^9}, {3.768312536331794*^9, 
  3.768312556140061*^9}, {3.774932607301393*^9, 3.7749326148329687`*^9}, {
  3.80027318931209*^9, 3.800273229795253*^9}, {3.800333059303821*^9, 
  3.8003330717934523`*^9}, {3.800504890494809*^9, 3.80050491900708*^9}, {
  3.8006075797319803`*^9, 3.8006075888588037`*^9}, {3.8006077509772587`*^9, 
  3.800607752230247*^9}, {3.801741071308079*^9, 
  3.801741091978362*^9}},ExpressionUUID->"fd5081e5-b33c-4666-8b93-\
759904284fa7"],

Cell[CellGroupData[{

Cell["Initialisation for the matrix", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
  3.668764909524869*^9, 3.6687649132356987`*^9}, {3.668772233307777*^9, 
  3.668772256141922*^9}, {3.668776207453938*^9, 3.668776223455049*^9}, {
  3.6687763053941708`*^9, 3.6687763120760612`*^9}, {3.6688689685189238`*^9, 
  3.66886899144954*^9}, {3.768312697447329*^9, 3.76831270650926*^9}, {
  3.778416053938944*^9, 3.778416093181285*^9}, {3.800269085958493*^9, 
  3.800269104302656*^9}, {3.8003330944381027`*^9, 3.800333122391972*^9}, {
  3.8005049259595633`*^9, 3.800504954595087*^9}, {3.801741099594534*^9, 
  3.8017411005872383`*^9}},ExpressionUUID->"fbd3471d-39f9-4c7a-b024-\
cea4aeb095b3"],

Cell[CellGroupData[{

Cell["Number of constraints", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
  3.668764909524869*^9, 3.6687649132356987`*^9}, {3.768312766243026*^9, 
  3.768312770891769*^9}},ExpressionUUID->"6145d247-a588-4d45-9e74-\
e0c6a1eed1e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"d", ",", "dd", ",", "p1", ",", "p2", ",", "p3", ",", "p"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dd", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"1", "-", "p"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"1", "-", 
    RowBox[{"2", "p"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", "=", 
   RowBox[{"1", "-", 
    RowBox[{"3", "p"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.668869767365958*^9, 3.6688698174710073`*^9}, {
  3.668869944147793*^9, 3.668869947405905*^9}, {3.668869984126412*^9, 
  3.668869991394953*^9}, {3.6688701332741127`*^9, 3.668870138824094*^9}, {
  3.671423445724173*^9, 3.671423462603373*^9}, {3.768312714288733*^9, 
  3.768312749880888*^9}, {3.768313516924632*^9, 3.768313518730247*^9}, {
  3.77841612229908*^9, 3.778416122949621*^9}, {3.8002691072874317`*^9, 
  3.800269108583412*^9}, {3.800274858094499*^9, 3.8002749114623213`*^9}, {
  3.8005050337733583`*^9, 3.800505034684939*^9}, {3.8006080367975197`*^9, 
  3.800608037978669*^9}, {3.8006148866998167`*^9, 3.800614887353512*^9}, {
  3.8006196968482237`*^9, 3.800619697725568*^9}, {3.801741106700481*^9, 
  3.8017411074606*^9}},ExpressionUUID->"c78f0663-7eb5-460e-b6d5-ec6705c062c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initial matrix", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
  3.668764909524869*^9, 3.6687649132356987`*^9}, {3.768312774711074*^9, 
  3.768312778782007*^9}},ExpressionUUID->"80b3251c-de52-4bbc-b5c3-\
1821954b1b69"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "CombMtrx", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CombMtrx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "p1", ",", 
       RowBox[{"-", "p"}], ",", 
       RowBox[{"-", "p"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
       "p2", ",", "p2", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "p"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "3", ",", 
       "p3", ",", "p3", ",", "p3"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "CombMtrx", "]"}]}], "Input",
 CellChangeTimes->{{3.66876480600062*^9, 3.66876488828128*^9}, {
  3.668764951083303*^9, 3.668764951433343*^9}, {3.6687651825214157`*^9, 
  3.668765201572126*^9}, {3.668845354377886*^9, 3.6688453550177107`*^9}, {
  3.67142347054914*^9, 3.671423484536604*^9}, {3.778416132590129*^9, 
  3.7784162425811243`*^9}, {3.778479370502565*^9, 3.778479376223187*^9}, {
  3.800269112416223*^9, 3.800269116296873*^9}, {3.8002691557914133`*^9, 
  3.80026921161267*^9}, {3.80050496674125*^9, 3.800505020275543*^9}, {
  3.800608048454002*^9, 3.800608059638092*^9}, {3.800614901438664*^9, 
  3.800614914014909*^9}, {3.8006197120085163`*^9, 3.800619718208267*^9}, {
  3.801741127463106*^9, 3.8017411489135103`*^9}, {3.801741226461293*^9, 
  3.801741237996306*^9}},ExpressionUUID->"f4a1aee0-4683-46d0-83ca-\
b7f30fbf4eaa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "1", "0", "1", "1", 
      RowBox[{"1", "-", "p"}], 
      RowBox[{"-", "p"}], 
      RowBox[{"-", "p"}]},
     {"0", "1", "0", "1", "1", "1", "2", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "p"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "p"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "p"}]},
     {"0", "0", "1", "0", "1", "1", "3", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "p"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "p"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "p"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.668765202352333*^9, 3.668765306976657*^9, 3.668771657521639*^9, 
   3.66877331180114*^9, {3.668845360962325*^9, 3.6688453870221167`*^9}, 
   3.670582626002359*^9, 3.670582790480918*^9, 3.671423815202939*^9, 
   3.6714248614302187`*^9, 3.675166887938694*^9, 3.6761982844304543`*^9, 
   3.676370660750648*^9, 3.676716572768317*^9, 3.6844265781461067`*^9, 
   3.684757155208982*^9, 3.684759316999041*^9, 3.6850788578465*^9, 
   3.685079571999517*^9, 3.685093687825862*^9, 3.6852563631044292`*^9, 
   3.685264905996789*^9, 3.685351699315488*^9, 3.713850343529377*^9, 
   3.7262284954799337`*^9, 3.726386902698339*^9, 3.726480990534534*^9, 
   3.726562764345542*^9, 3.730034798873027*^9, 3.730106840636044*^9, 
   3.730361126605671*^9, 3.730543237767714*^9, 3.730723239522876*^9, 
   3.768309561770862*^9, 3.768313063902969*^9, 3.768313556760622*^9, 
   3.768718433599079*^9, 3.774932684879603*^9, 3.77493468838828*^9, {
   3.778416153759761*^9, 3.7784161748339453`*^9}, {3.77841624325552*^9, 
   3.778416256314999*^9}, 3.7784163396716347`*^9, 3.800269235305068*^9, 
   3.8002735285273857`*^9, 3.80027486728574*^9, 3.80027492261554*^9, 
   3.800338268117804*^9, 3.800338528221415*^9, 3.8003387507063303`*^9, 
   3.80033902887783*^9, 3.800339245395265*^9, 3.800344834935133*^9, 
   3.800348564608663*^9, 3.800348634184888*^9, 3.800421798591675*^9, 
   3.800422196150897*^9, 3.8004596123614683`*^9, 3.800459779378086*^9, 
   3.800505037141151*^9, 3.80050628918528*^9, 3.800507206082409*^9, 
   3.8006080635613813`*^9, 3.800614917713517*^9, {3.800619719507152*^9, 
   3.800619733136586*^9}, 3.800684332277112*^9, 3.8017411541287193`*^9, {
   3.8017412172302923`*^9, 
   3.801741241343639*^9}},ExpressionUUID->"c36eda3c-ef9f-472f-ac85-\
f87ac92004ab"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9},ExpressionUUID->"23200e5f-4a96-462e-8df9-\
b00f780b1282"],

Cell[CellGroupData[{

Cell["Arrangements", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 
  3.6687647990714893`*^9}},ExpressionUUID->"9d33f0e5-4f88-4e05-b63c-\
3be84d2dc874"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "c", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "d"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.66876237296308*^9, 3.668762399688383*^9}, {
   3.668764723713147*^9, 3.66876472840809*^9}, {3.668764958298072*^9, 
   3.6687649682900343`*^9}, {3.668772324903932*^9, 3.6687723346239357`*^9}, {
   3.671423491880459*^9, 3.671423492327971*^9}, {3.685263782188319*^9, 
   3.685263791733392*^9}, 3.685263843661798*^9, {3.7683089283862543`*^9, 
   3.7683089423391533`*^9}, {3.768312797331889*^9, 3.7683128274204493`*^9}, {
   3.774932630495014*^9, 
   3.7749326326711884`*^9}},ExpressionUUID->"b172e44c-efd1-4877-8f90-\
d56ee96bb68e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initializing table of results ", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
  3.7683129755502567`*^9, 
  3.768313015587161*^9}},ExpressionUUID->"eaeecd22-87af-48a8-acfd-\
b1801a95ec69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "Coef", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coef", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.768312916794751*^9, 
  3.768312917354698*^9}},ExpressionUUID->"d09a3160-a980-48f1-92a3-\
c1fab66e54e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing coefficients", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
  3.7683129755502567`*^9, 
  3.768313036776476*^9}},ExpressionUUID->"b1772c94-3c11-496d-83ac-\
a52791393376"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"res", ",", "b"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"b", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "CombMtrx", "]"}], "[", 
      RowBox[{"[", "l", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"res", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ClearAll", "[", "CombMtrxp", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"CombMtrxp", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"CombMtrx", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", 
             RowBox[{"c", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "j"}], "]"}], "]"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"c", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ClearAll", "[", "v", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"v", "=", 
        RowBox[{"LinearSolve", "[", 
         RowBox[{"CombMtrxp", ",", "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"VectorQ", "[", "v", "]"}], "\[Equal]", "True"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ClearAll", "[", "w", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"w", "=", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"w", "[", 
              RowBox[{"[", 
               RowBox[{"c", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "j"}], "]"}], "]"}], "]"}], "]"}], "=", 
             RowBox[{"v", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"c", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"res", ",", "w"}], "]"}]}], ","}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "c", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Coef", "[", 
      RowBox[{"[", "l", "]"}], "]"}], "=", 
     RowBox[{"DeleteDuplicates", "[", "res", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", "dd"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.668762414089561*^9, 3.668762422226392*^9}, {
   3.668764976378771*^9, 3.668765068829011*^9}, {3.6687651304207077`*^9, 
   3.6687651484066896`*^9}, {3.668765321785671*^9, 3.66876535801298*^9}, {
   3.668765620936242*^9, 3.66876564848307*^9}, {3.6687657523520613`*^9, 
   3.6687657573505497`*^9}, {3.668765815541234*^9, 3.6687658456880293`*^9}, {
   3.6687659010712214`*^9, 3.6687659014238043`*^9}, {3.668765940874055*^9, 
   3.668766125414497*^9}, {3.668766175187768*^9, 3.66876628309693*^9}, {
   3.668766395995946*^9, 3.668766396532089*^9}, {3.668766493838154*^9, 
   3.668766551828288*^9}, {3.668766587289687*^9, 3.668766612443117*^9}, {
   3.6687673190712347`*^9, 3.668767337400856*^9}, {3.6687673700944233`*^9, 
   3.668767399247037*^9}, {3.66876743773903*^9, 3.6687674382761297`*^9}, {
   3.671423570592793*^9, 3.671423572376713*^9}, {3.6852638145728617`*^9, 
   3.6852638254174833`*^9}, {3.685263860226553*^9, 3.6852638607146187`*^9}, {
   3.6852639113938227`*^9, 3.685264068713187*^9}, {3.685264949395158*^9, 
   3.685264960413266*^9}, {3.685265008924251*^9, 3.6852650115647087`*^9}, {
   3.768309131207191*^9, 3.768309153747678*^9}, {3.768309201878965*^9, 
   3.768309208091556*^9}, {3.768309302790846*^9, 3.768309409387946*^9}, {
   3.768309578304473*^9, 3.768309579204378*^9}, {3.768310005050355*^9, 
   3.768310095056766*^9}, {3.768310542616577*^9, 3.768310548148739*^9}, {
   3.76831100061656*^9, 3.7683110147545357`*^9}, {3.768311150426849*^9, 
   3.7683111552674522`*^9}, {3.7683115878441477`*^9, 
   3.7683115994165373`*^9}, {3.768311733240012*^9, 3.768311823254835*^9}, {
   3.768312036134966*^9, 3.768312052895499*^9}, {3.768312131961316*^9, 
   3.768312159878378*^9}, {3.768312196387055*^9, 3.768312200643283*^9}, {
   3.768312282637455*^9, 3.768312325180481*^9}, 3.768312436923831*^9, {
   3.768312922139559*^9, 3.7683129222910013`*^9}, {3.768313538354971*^9, 
   3.768313547524989*^9}, {3.774932760723295*^9, 3.77493278024638*^9}, {
   3.778479409212007*^9, 
   3.7784794391754208`*^9}},ExpressionUUID->"62ae59a3-2c51-450f-8e06-\
b5b5d191e2c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking solutions", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
  3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
  3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
  3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
  3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
  3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
  3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, {
  3.768311899285634*^9, 
  3.76831192942323*^9}},ExpressionUUID->"dec6892f-c76d-431d-88f9-\
385cfa08c1a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"Coef", "[", 
     RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", "dd"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7683130867794847`*^9, 
  3.768313158859385*^9}},ExpressionUUID->"64bea436-5f73-4cb5-ae58-\
8925af1e0fcb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "60", ",", "60", ",", "60", ",", "60", ",", "60", ",", "60", ",", "60", ",",
    "60", ",", "60", ",", "60"}], "}"}]], "Output",
 CellChangeTimes->{
  3.768313092940557*^9, 3.768313159886457*^9, 3.768313468596086*^9, {
   3.7683135622498627`*^9, 3.768313586239056*^9}, 3.768314300145816*^9, 
   3.76856901467876*^9, 3.7687183379437532`*^9, 3.7687183796958313`*^9, 
   3.768718453533935*^9, 3.769341930101169*^9, 3.7749328247852983`*^9, 
   3.774932949239921*^9, 3.774933095815435*^9, 3.7749342061612873`*^9, 
   3.774934553590857*^9, 3.7749346333404922`*^9, 3.7749347066553173`*^9, 
   3.775015923356442*^9, 3.7784159979522533`*^9, 3.778416281858067*^9, 
   3.778479909319686*^9, 3.788520557526053*^9, 3.788521266583384*^9, 
   3.798456447830242*^9, 3.8002692577250338`*^9, 3.8002726618770657`*^9, 
   3.8002729568546467`*^9, 3.800273541370225*^9, 3.800274934939313*^9, 
   3.8003382683164673`*^9, 3.800338528453307*^9, 3.8003387509249897`*^9, 
   3.800339036821766*^9, 3.800344851045064*^9, 3.800348637283576*^9, 
   3.800421801202262*^9, 3.800422203785366*^9, 3.800459616754026*^9, 
   3.800459779569132*^9, 3.800505060834938*^9, 3.800506290908947*^9, 
   3.8005072087554293`*^9, 3.800608104091927*^9, 3.800614924856778*^9, 
   3.800619740680151*^9, 3.800684340986054*^9, 
   3.801741257148143*^9},ExpressionUUID->"3aba24da-af89-42fe-bfc0-\
e20b0b5859a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Dot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", "CombMtrx"}], 
         "]"}], ".", 
        RowBox[{"Coef", "[", 
         RowBox[{"[", 
          RowBox[{"l", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "l", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", "dd"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.768311947535503*^9, 3.76831197148069*^9}, {
   3.7683123594686947`*^9, 3.7683123858268623`*^9}, {3.768312929817458*^9, 
   3.768312929953333*^9}, {3.768314130836444*^9, 3.768314146084976*^9}, {
   3.768314195142406*^9, 3.768314216336602*^9}, {3.768314251355782*^9, 
   3.768314264513616*^9}, {3.768314306888105*^9, 3.768314308382078*^9}, {
   3.768569022952867*^9, 3.768569025128277*^9}, 3.7687184577566147`*^9, {
   3.7693419346694717`*^9, 3.769341938886147*^9}, {3.774932840713333*^9, 
   3.774932842041979*^9}, {3.774932940406962*^9, 3.774932943570304*^9}, {
   3.7749331011820993`*^9, 3.774933102795244*^9}, {3.774933178776731*^9, 
   3.774933179865653*^9}, {3.774934553490306*^9, 3.7749345541456013`*^9}, {
   3.774934627206985*^9, 3.7749346280869837`*^9}, {3.774934701752059*^9, 
   3.774934702122905*^9}, {3.775015917089361*^9, 3.775015918188287*^9}, {
   3.7784162742734127`*^9, 3.778416274670808*^9}, {3.778420281499524*^9, 
   3.778420290449808*^9}, {3.7784799261589603`*^9, 3.7784799274706583`*^9}, {
   3.788520567069495*^9, 3.7885205675653763`*^9}, {3.800269260450831*^9, 
   3.800269261611053*^9}},ExpressionUUID->"9c57b28f-d336-482c-84df-\
b7f7d247a26f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",",
    "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", 
   ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", 
   "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", 
   ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", 
   "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", 
   ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", 
   "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", 
   ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", "x1", ",", 
   "x1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.8017412603519907`*^9},ExpressionUUID->"a729ebce-bb09-4813-bc03-\
ceafc2011992"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",",
    "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", 
   ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", 
   "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", 
   ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", 
   "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", 
   ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", 
   "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", 
   ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", "x2", ",", 
   "x2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.8017412604286423`*^9},ExpressionUUID->"35471d00-d8df-4dd9-8e06-\
d81e4a6aa429"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",",
    "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", 
   ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", 
   "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", 
   ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", 
   "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", 
   ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", 
   "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", 
   ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", "x3", ",", 
   "x3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.801741260437415*^9},ExpressionUUID->"ea2ddd2f-3dec-4522-9428-\
28a79fe5907d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", "+", "x2"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.801741260446219*^9},ExpressionUUID->"53680080-cbf7-431d-a381-\
1f28e213311f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}], ",", 
   RowBox[{"x2", "+", "x3"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.801741260455924*^9},ExpressionUUID->"3a728024-5b16-4c55-93ca-\
b9786c39f2bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.801741260465804*^9},ExpressionUUID->"bf21b061-80c4-4de7-a35d-\
42902e78ef47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", 
    RowBox[{"2", " ", "x2"}], "+", 
    RowBox[{"3", " ", "x3"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.8017412604767942`*^9},ExpressionUUID->"7f29b129-cd9a-4ba8-9cb9-\
7f5fcb1be38f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "+", "x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}], ",", 
   RowBox[{"x1", "-", 
    RowBox[{"p", " ", "x1"}], "+", "x2", "-", 
    RowBox[{"2", " ", "p", " ", "x2"}], "+", "x3", "-", 
    RowBox[{"3", " ", "p", " ", "x3"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.801741260628952*^9},ExpressionUUID->"094ba64e-1ad2-4f2e-b935-\
cf24a330a83b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "+", "x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.8017412606418743`*^9},ExpressionUUID->"42644d31-80ed-4a03-a183-\
76c4b7d15166"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}], ",", 
   RowBox[{"x3", "-", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x3"}]}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.768312386783312*^9, 3.768312444138967*^9, 3.768313068613598*^9, 
   3.7683134686369953`*^9, {3.7683135622900333`*^9, 3.768313586324463*^9}, 
   3.7683142662879133`*^9, {3.768314300251652*^9, 3.768314309611644*^9}, 
   3.768569029802887*^9, 3.768718337978582*^9, 3.768718382337329*^9, 
   3.768718458689638*^9, 3.76934194027809*^9, 3.774932842995384*^9, 
   3.7749329492651367`*^9, {3.774933095915105*^9, 3.774933104683342*^9}, 
   3.774934206205637*^9, {3.7749345537039433`*^9, 3.7749345569805193`*^9}, 
   3.774934633389738*^9, 3.774934706703755*^9, 3.775015923375861*^9, {
   3.7784162754932957`*^9, 3.778416281940936*^9}, 3.7784202937848587`*^9, {
   3.778479909425343*^9, 3.7784799285309153`*^9}, 3.788520569020512*^9, 
   3.788521266643734*^9, 3.798456452939353*^9, 3.800269262447625*^9, 
   3.8002729000566607`*^9, 3.8002729596641197`*^9, 3.8002735482029343`*^9, 
   3.800274937010439*^9, 3.800338268380772*^9, 3.800338528527226*^9, 
   3.800338750986351*^9, 3.800339036896306*^9, 3.800344852693138*^9, 
   3.80034863737943*^9, 3.8004218012793293`*^9, 3.800422203873509*^9, 
   3.800459616820394*^9, 3.800459779641959*^9, 3.8005050608883963`*^9, 
   3.8005062909881353`*^9, 3.800507208831236*^9, 3.800608110444912*^9, 
   3.800614924940333*^9, 3.80061974082493*^9, 3.800684341060791*^9, 
   3.8017412606505547`*^9},ExpressionUUID->"040ff433-56f8-4cb1-b0d8-\
9d5408c74641"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Application to atoms", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.8005070864660063`*^9, 
   3.80050710850725*^9}},ExpressionUUID->"4e907993-e753-4b17-97f4-\
0d3326a041f8"],

Cell[CellGroupData[{

Cell["Optimized constraint vector associated with the atom 000000", \
"Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.80032846261963*^9, 3.800328485773202*^9}, {3.800333487463792*^9, 
   3.800333491942091*^9}, {3.8004207349116383`*^9, 
   3.800420751367318*^9}},ExpressionUUID->"1849540d-a1ca-4098-8084-\
2918f794d5be"],

Cell[CellGroupData[{

Cell["Initial constraint vector (extended system of coordinates)", \
"Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.80032846261963*^9, 3.800328485773202*^9}, {3.8003335458309193`*^9, 
   3.8003335464848957`*^9}, {3.800505120520502*^9, 3.8005051215909433`*^9}, {
   3.800505160491619*^9, 3.800505170916807*^9}, 
   3.8005052503099537`*^9},ExpressionUUID->"7cc97af7-8642-417d-b0f7-\
5b1cbed098cc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "M000", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M000", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"p1", "/", "2"}], "+", 
        RowBox[{"p2", "/", "2"}]}], ",", 
       RowBox[{"p2", "/", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"p3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "p"}], "/", "2"}], "+", 
        RowBox[{"p3", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"p", "/", "2"}]}], "+", 
        RowBox[{"p3", "/", "2"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "M000", "]"}]}], "Input",
 CellChangeTimes->{{3.800273680434623*^9, 3.800273686236724*^9}, {
   3.800273730343259*^9, 3.800273761883252*^9}, {3.80027382632062*^9, 
   3.800273871509775*^9}, {3.800273902812543*^9, 3.800273905858799*^9}, {
   3.8002739529626503`*^9, 3.8002739573290787`*^9}, 3.800273991975636*^9, {
   3.8002740356450853`*^9, 3.800274052852747*^9}, {3.800274095116119*^9, 
   3.800274097090621*^9}, {3.8002752808114853`*^9, 3.8002752863215446`*^9}, {
   3.800288664799821*^9, 3.800288665574307*^9}, {3.800328571162421*^9, 
   3.800328616277101*^9}, {3.800328646650648*^9, 3.800328678612424*^9}, {
   3.80033069495021*^9, 3.8003306966695766`*^9}, {3.8003310320583487`*^9, 
   3.800331109825821*^9}, {3.800333549182335*^9, 3.8003335602231493`*^9}, {
   3.800504230736524*^9, 3.80050423142178*^9}, {3.800505195601766*^9, 
   3.8005052361893263`*^9}, {3.8005052704575644`*^9, 3.800505278706154*^9}, {
   3.8006081295276613`*^9, 3.8006081323669662`*^9}, {3.80060872887276*^9, 
   3.800608740617065*^9}, {3.8006149381948442`*^9, 3.800614942946611*^9}, 
   3.8006150099795723`*^9, {3.800619760374773*^9, 3.800619763334168*^9}, {
   3.801741325656712*^9, 3.8017413310551157`*^9}, {3.801741379927273*^9, 
   3.80174139600801*^9}},ExpressionUUID->"ce2df9d4-5663-4fe7-8b9e-\
7ca1423ecded"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["3", "2"], 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "p"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"1", "-", "p"}], "2"]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "p"}]}], ")"}]}], "0"},
    {"0", "0", "0", "0", "0", "0", "0", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "p"}]}], ")"}]}], 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "p"}]}], ")"}]}], "-", 
      FractionBox["p", "2"]}], 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "p"}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"3", " ", "p"}], "2"]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8002886675373373`*^9, 3.800328696990528*^9, 3.800330698252882*^9, 
   3.800331110734026*^9, 3.800335185029051*^9, 3.800335859233981*^9, 
   3.800345155114603*^9, 3.8004218259958487`*^9, 3.800422240208124*^9, 
   3.800437311387204*^9, 3.8005042323243856`*^9, 3.800505241709234*^9, 
   3.800505300453834*^9, 3.8005068784554977`*^9, 3.800507245126275*^9, 
   3.800608133561297*^9, 3.800608741374342*^9, 3.800614943636962*^9, 
   3.800615010680583*^9, 3.80061976429532*^9, 3.800684391740776*^9, 
   3.801741331896846*^9, {3.8017413920492487`*^9, 
   3.8017413966237297`*^9}},ExpressionUUID->"e8f54dcc-a5c8-4713-adc2-\
4f20e084a096"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimized constraint vector (extended system of coordinates)", \
"Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288899857778*^9}, {
   3.8003282797111673`*^9, 3.800328342203958*^9}, {3.800328801022253*^9, 
   3.800328814325501*^9}, {3.8003288511852922`*^9, 3.8003288740509253`*^9}, 
   3.800333614079391*^9, 
   3.800505359334798*^9},ExpressionUUID->"bc83a794-81b3-409e-ba7e-\
26b6e896fe6e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"p", ",", "Om1", ",", "Om2"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Om1", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M000", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M000", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "p"}], ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"2", "p"}], "<", "1"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Om2", "[", "i_", "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M000", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M000", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "p"}], ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"2", "p"}], "<", "1"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"p", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "e"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", "e"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "UltM000", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UltM000", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltM000", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om1", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltM000", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om2", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "UltM000", "]"}]}], "Input",
 CellChangeTimes->{{3.800274548884234*^9, 3.80027462840482*^9}, {
   3.80027504918095*^9, 3.800275069910883*^9}, {3.800332124221394*^9, 
   3.800332176411488*^9}, {3.8003336162118263`*^9, 3.800333634849701*^9}, 
   3.800437305712768*^9, {3.800505285325563*^9, 3.8005052986288013`*^9}, {
   3.800506862815233*^9, 3.800506876167912*^9}, {3.800608746796742*^9, 
   3.8006087727760143`*^9}},ExpressionUUID->"8bb7c0db-3a1a-43ef-b0df-\
ebb9db9bcf34"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["3", "2"], 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{"12", "-", 
       RowBox[{"8", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], "0"},
    {"0", "0", "0", "0", "0", "0", "0", 
     FractionBox["e", 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.800274481381729*^9, 3.800274630657099*^9, {3.800274978005506*^9, 
   3.8002750050934067`*^9}, 3.800275072508937*^9, 3.800275410363184*^9, 
   3.8002754577822237`*^9, 3.8002876680361223`*^9, 3.800288095099812*^9, 
   3.800288229686553*^9, 3.8003288967772923`*^9, 3.800330734159461*^9, 
   3.8003311353298492`*^9, 3.800335186634569*^9, 3.8003358607445707`*^9, 
   3.8003451747141943`*^9, 3.800421838544435*^9, 3.8004222470733147`*^9, 
   3.800437314129788*^9, 3.8005042364165077`*^9, 3.800505332797546*^9, 
   3.800506911376915*^9, 3.800507276966021*^9, 3.800608153864092*^9, 
   3.800608785819635*^9, 3.8006150037292767`*^9, 3.80061505493823*^9, 
   3.800619777685666*^9, 3.800684403925012*^9, 
   3.801741523684219*^9},ExpressionUUID->"4ed3eb8f-a81a-4f75-a2d8-\
a5cb619305c1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking that corresponding polytope not empty ", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 
   3.800288928413312*^9}},ExpressionUUID->"7e63e2a0-8a0a-4d93-85da-\
948b4b2b568c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UltM000", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "i"}], "]"}], "]"}], "-", 
       RowBox[{"UltM000", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800288141691176*^9, 3.8002881935155*^9}, {
  3.800288952730186*^9, 3.800288970179131*^9}, {3.800332152689496*^9, 
  3.8003321563443727`*^9}, {3.80034518459361*^9, 3.8003452298623238`*^9}, {
  3.8005068966726847`*^9, 3.800506900783587*^9}, {3.800608778036171*^9, 
  3.8006087809481277`*^9}},ExpressionUUID->"e5a9f528-e071-4a4c-b360-\
ba37b321c6f4"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hs01GkYB/AZqSH3qHa02BElpRJLUX1zaYm0uZZyO1YRbVPSzdk9xRkq
l2iPk3YbhYlNYshoK1Nus6jIZd4fo2V+NdRRo9sWUmJ/+8fzPOfzz3ue5znv
eXjR/IA9GiwWy4+J/6vPnpHuhpebN2YlcIKDgyloepgepLlWsLvWeNSDscOV
i8IariMU+7Ly7Rn7dvTdLOB6wsQ+sFeP8Y6YiXu/cYPwb73IuyWIwuCq0x7Z
3BioIjexnBkXzv8xPYObhE+eQ3cXBlJI0apZepYrgPvXktDe7RR2hhaJ373P
wy2pxO+5LwWdmZQwL/MrKDywN9vZi4K1/5uR5syrkL09e/y8O4Vjj9fh4scy
ZLCc+UkbKCyUGCnZbDGODsoTCtZSuKXyaO9cfxNaW8rCfR0oNMUXLAodlUDJ
5q2atqMwtmSDQcXPf8GkW/F10oaCxmS54SLru1isPm19ZDEFp5moW4GVUui6
J1e6mFNoFzg+brGtB8dAqeRwKVjkqifL3jRA14R/bpsxBfUEraRWN6GJpWhT
6VG4+qruof65ZkQpBEI1h4K+2Z9vh4dlMDzuW/GJTSFrX+3eQqsWOG5vqwuZ
IhjfVD4cd7IVHzkeRZbjBElrZJIFzW3oWSk0d3tHQFfKMrt5D5GXb/is9SXB
l3hyaVnyI7gp54z7DxEsd+NM761rR0Bg/aE1gwRexbzY6oWPEaO7OflwL8Ex
s0jLZ2GdEJ43va7bRbBiNFinz68LTx/trLjxgMDY4J2W7HMXFDEZ35U0EWjW
XxIvFnbDNlLUPVlHkOBY16/t24OVwhDLQglB+ZbowvvjPSjwSgz2riAYU5sa
vrggh/fYKzf/UoLaQK9ZeZ4EjVV3thZfJjjpnXZF8oIg3kXKDckn4A36KERp
FL4xvvbEIJfAxVmQx13TCz1piZhzhiDMvHOSLe+F9sjoothTzPsPs1UHU/og
aFhgM3WM4KJmRFKAlQJNdqmzv/CZ/pW1xRoyBVKTxwTTsQSzf00JWneoH7aF
+Lw8koBVFiFWzXuC9nXVRW0hBIl/iLPnNT3B4aPr49L8CO4tP6NldOAfaP8d
vRtM30Y+iStS9Qcgee3HP+BKMGDXJT8hHUCuqfqO2J6g6jKshiMGmSS+H2dD
EC52MjKbHkRZYr+llQXBqbSilIHrSjyl9g+pTAgqRswu6W+l0dUe1WmhQ3Cm
IC1KuY3GrrlTDz7MJYgJeG1d6U+jKrO5oZXxt1Jpld8OGhm7qGI+44yc3S1Z
0TSOLBtfW69NEOf0+/u5J2g4eUlvhGsRWApMvDmlNASN8sr82QTTa3/R67tG
47b9tF0C4/7XQz2l5TSWNHqWbWScu6Mm/IdqGo4OVnnPNQlmbAMOp0lplM43
d3VgPNCdc3mWnIbp/MyODg2C2+kTP8kpGq36LvpFjPNcI5eJFDQCPkz5JDH2
LVkpcVfSkO2X3jZlfPd4x4OUl8x81433xLIJLth9n+M/SqNfEJjuwviQShjE
e0sjYqlIpMfYZut+uuEjjbBqfk8Ni/l/bHI1d4KGVo56KJ3x01rX+KjPNCx5
R96HMpbGi1at/srsR6XzZQXjfAudsZkZGnO2iZlrRvAfT8NfoQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$2957#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.31250000063775507`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0.31250000063775507`, 0.33333333304988666`}}, {{
     0, 0.5}, {0.31250000063775507`, 0.33333333304988666`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8002881732395067`*^9, 3.800288194111085*^9}, 
   3.8002889720336123`*^9, 3.800328949883338*^9, 3.800331156772305*^9, 
   3.8003351867841988`*^9, 3.8003358608524103`*^9, 3.80034518161335*^9, 
   3.800345239374331*^9, 3.800421843445726*^9, 3.800506917274333*^9, 
   3.800507277192586*^9, 3.800608192326461*^9, 3.800684404315453*^9, 
   3.801741544482298*^9},ExpressionUUID->"f85884b1-0e2c-46ad-be6d-\
5105c1b92e49"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plotting the atom", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288928413312*^9}, {
   3.80059715472756*^9, 
   3.800597158379612*^9}},ExpressionUUID->"51531927-877d-4c44-8796-\
580d9195a59f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"x1", "+", "x2", "+", "x3"}], "<", 
    RowBox[{"1", "/", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Yellow", ",", 
      RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}]}], ",", 
   RowBox[{"Mesh", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8005971627927713`*^9, 3.8005972698347178`*^9}, 
   3.800607681557514*^9},ExpressionUUID->"a5aa82cc-0241-402b-a222-\
684ee52a7c2c"],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJztnTGMJElWhlvgHHiLiYdwMcE8pXeYJ2GtySBhgIN0eBwmLkhj3JocafSA
xrp0kLYMpLyTSqtaVLqiT01f7+weBueuC94xXb1/Zf3fH28yYywQ085M//X6
r8jIFy9evHjx4nf+5C/+6E9/7ebm5j9+8+bm12+2/3zy/d9+8ek/vhz4e4VX
v2/lq/7O5cfi78eiXWPwvQU/+uT7r4NHOHko7383Fe2ZivZMwfPXT/BH/xw8
wslDeW/nrniuXfFcu+D5zsdf/9nf/PJfgkc4eSjvfzcX/TMX/TMHz298/u2/
/dGbnwSPcPJQ3vttX/TzvujnffA8Pe3ff+ez4BFOHsrr57n/D8X7OhTv6xA8
P/vW0wP/a/AIJw/l9fP8Ho/Fez8W7/0YPF/ePX3BT4NHOHko7393KvTnVOjP
KXi++7u/91+//+N/Cx7h5KG8fp716q7Qw7tCD++C58ffe/qGnwWPcPJQXj/P
+nlf6PN9oc/3wfMH5y/49+ARTh7K6+dZzx+KcfFQjIuH4Pmnj54kfx48wslD
ef08j5fHYnw9FuPrMXjO3fbJF8EjnDyU18/zuHtTjNM3xTh98zz+bpf58Ump
vvX5l5ff9Tlx/Xsepocvoz2SZ3vIU8nre5/twFeXdtjnb3HynF/XW5zfS5w8
xM+986tfxHy/5gfQbyCv8/Dvxouf0JanPzAO7fl9vMzLxNvz73iZN4m358dx
aM9349Cev8bLvEO8Pb+MQ3u+GIe2/R8vdpt42z6PQ9vejkPbfo5D2x6OQ9u+
jUPbXo1D2/6MF7tBXOPdx+kY4/r8fa8Sl/wPnwjCPizywsXTHr9jjPcXG/1a
+sE3+HGeMXj4dy4/Bc5x4Ty7wDkunH8OnOPCv3cfOMeFt+cQOMeFt/MYOMeF
t/8UOMeFP9dd4BwX/rz3gXNceD88BM5x4f3zeNF/4Zwfd0/wXyUu+bdf+vHX
P/gi+DmfiofjQvLtcbS+HuP67QY/zsN5YSrmhamYF6ZiXpiKeWEq5oWpmBem
Yl6YinlhKuaFqZgXpmJemIp5YSrmhamYF6ZiXpiKeWEq5oWpmBemYl6Yinlh
uui/2/kp/MkzbQOX/NNTfS/mkSnmF/G0/c8pxsvWeIGvEzKO4Dxj8FDPXX4K
nN/jPLvAqefOPwdOPffv3QdOPff2HAKnnns7j4FTz739p8Cp5/5cd4FTz/15
7wOnnns/PFz0WTjXWeffG7jk//KpOX/88+DnfCEe6rnkOS6kH22/pY5z3eDH
eei37Aq/ZVf4LbvCb9kVfsuu8Ft2hd+yK/yWXeG37Aq/ZVf4LbvCb9kVfsuu
8Ft2hd+yK/yWXeG37Aq/ZVf4LbuLPru/sYs4w989+ccNXPLnf8LP2YX9F0/b
/9mF/m+Nk9r6vRE/dZ4xeKi3Lj8FTr11nl3gbJfzz4FTb/1794FTb709h8Cp
t97OY+DUW2//KXDqrT/XXeDUW3/e+4t+Cmc87fzn/5m49fuV3SaPcPFQbyVP
Pdf7a/vDdbz+Bj/OQ394LvzhufCH58Ifngt/eC784bnwh+fCH54Lf3gu/OG5
8Ifnwh+eC394LvzhufCH58Ifngt/eL7op/urc8SHz/NuA5f8Hz79ffjPc9hn
8bT96jn0eev+jT6v9nWcZwwe6qHLT4FTD51nFzj10PnnwPkc/r37wKmH3p5D
4NRDb+cxcOqht/8UOPXQn+vuom/Cua/xD08CDVzy57jWlV0lj3DxUA8lT73d
us/n/m3u/zkP10f7Yn20D30T3l4f7Yv10b5YH+1D34S310f7Yn20L9ZH+2J9
tC/WR/tifbQv1kf70Dfh0jdfp+xj3+23nv7TwK2dsZ7ah/0UT3udtQ/93Lrv
q8+r/WDnGYOHeuXyU+DUK+fZBU69cv45cOqVf+8+cD63t+cQOPXK23kMnHrl
7T9d9Ec493+f0I8buOTPj3Vl98gjXDzUK3uuWAet7/f7+iXzAJyH69xDsc49
hP4Ib69zD8U691Cscw+hP8Lb69xDsc49FOvcQ7HOPRTr3EOxzj1c9MfXlYeL
/qj///utm/PdBm7tiXXxIeybeNrr5UPo29Z8Dn1e5Xk4zxg81BOXnwKnnjjP
LnDqifPPgVNP/Hv3gVNPvD2HwNlP3s7jRR+EM4/lz5++roFL/hw3uLJL5BEu
HuqJtT/Wret5Ob6uzHwd52Gc4VjEGY6hD8LbcYZjEWc4FnGGY+iD8Hac4VjE
GY5FnOFYxBmOg73/25euB1f9/bT7+u0Grt/1eft5F1xy7XjFMfRnax6VPq/y
q5xnDB6+d5efAud7d55d4Hzvzj8Hzvfu37sPnO/d23O4vF/htK/qd+KS13gl
P+2JePjeJU894bxCnO+XeJuH8ZlTEZ85xfsV3o7PnIr4zKmIz5zi/Qpvr/tP
RXzmdHm/Ht84Yd5+ebGbxCWvebj9XPAr3uLt+fYU+rA1v1CfV3mHzjMGD9+j
y0+B8z06zy5wvkfnnwPne/Tv3V/el3Cun+T3EJe8/Gvyc7yLh+9R8nzvW/M4
PV6R+Z3Ow3jUXRGPuov3Jbwdj7qL92Xxl4hH3cX7Em7xodvluRgv0bqFuOS1
bm63H37aW7wd17qL97s1L1afV/myzjMGD9+Ly0+B8704zy5wvhfnny/9L5zx
UcUdiEte8TDyczyKh+9F8nyPW/OJPd6SecbOw7jZfRE3u4/+F96Om91H/9t+
jPaLbpknveyHKG5IXPKKc7fbueDiacff7uN9bc231udVHrbzjMHDfnb5KXD2
s/PsLv1p+7Lc/2zgktf+Ffmb+6KXds4hz/ei/bB2XK7OU2d/Og/jcg9FXO4h
+lO45Y/cLt+r/lR7Pv1m34645LUv3W7PgounHd97iP7fmmdvfnIj/955xuBh
v7n8dOkf4cxv0r47cckr34T81GfxsN8kz35+lls/P+BxoTxX4DyM1z1e+sfj
UY+X/hG/8maIS155ZO3vXXDxtON+j9GfZ7EN5x/Mr2uci3Ce8fK8wtUP4lHe
G3HJKz+U/NQ38bAfJM9+Wzunwecl7nGkN5fnlbzyVolL/jxeXzFe9yb0Rzx8
Xsmrf7aeGyEueZ732HpuhDzUB//eMXjYD+dhenXORP8KZ/9X50mE87l6z59Q
rr3+3n5u1eUy774tn3nKVV6nzy+ZZ9Tmz7yPah++2i+t9rteFPsYVdy6il9W
8S2t16v1dLVuq9YNlT9b+V+VH1HNk9X8QFx2S+OD9oP2dasd8v5PO+TjfsE5
jpvP/WrBOQ/oc+L61+13nsvS3wtnv8kOEpe8z6t5vsvbPw18X5o/iEtefofw
5n7tqwWnnmg+Ji55+X3+XLuif3YD9VN+D3HjucKb/uWrBee4kN9JXPK+Dsvz
b97/88DxqPUAcclrHSy8uZ/9asFpB7R+I255OFd4c1/81YLT/mgdTlzy53+u
8Ob++qsRcbTF7inOQtz25a9w2eW2/hwG2lvF14hLXnFx4c39/lfjwP04ySve
Slzyiqu7Xh0L/TwOnF/098Ql7/t1ee5R/Nx3sPHbwCXv+8x5ftL1/4T3PF7e
H3HJ+/vPc5jiZ/zW7HUDl7z018fFXTG+7gb6Dxo/xCWv8Wf2lnk5r8aBcTbJ
+/ifg0f2w8fdfTF+7wf6S7JfxCUv+yec8RzxM95i82gDl7zst4/rh8I+PAz0
DzV/EJe85h/T56s4gPi5rpe8z39T8Gj+dLvxWNifR6wHx8v8TVzymv/pf5B/
q/9BHuvfDed+ibfP/+d5YOHyt9h+rrPUHzf4Ia72eP+tnR9OP0y/t+Xz3GR1
zkx6Trw6D6FxTbzKC67yN20+bORPEa/yaKp8imq/XXaaeLXvV+0vVfsbVdy9
ihNX8c4qntceZxnX6Y33iF/yjPdofFCecRGuR2gPaFd67Q2/39cby3lq/a7P
ietfj1PmuXpv/zTwfcmeEpe87L1wrkfEz3OF9jwN3HiucI3ndv8s578kr/mM
uOQ135peXa1HLO51dX5H8pqPiUte/oL321z0/3IuQ/LyJ4hLXv6OcK5HxM88
fMnLHyIueflr/l72xftd8rEl7/7cKXhefONv2ni5Wo+IXzjtnvxR4pJ3fznr
Mrj+LHmekpc/TVzy8veFcz3idQeWvEHJaz1AXL/rc9erY6GfS36a5L19h+DR
8wnnekT8zI+y8dvAJa/343p7KvT/NHA+lX4Ql7z0SzjXI+Jnnonkpd/EJa/x
4ePirhhfS76EvccGLnmNb7O3V+sR8TMfQPKyL8QlL/vk4+6+GL/LPrjk3T7u
gkf2VTjXI+LnvrDNcw1c8n7+O+uMuH1Y9k8lr/mJuOS97kLWK+mdX8nD+Vt+
QNv+rMcTySP/YmudFOKS9/3CrJ8inHVSqroq9DMq3NcvW+utZFyVfgn/nriv
T/O8PnFfj+c5VOLVecHqXJfHW/JcBfEqv77Ks67ycGVHiVf5gFXeWZX3VOXj
VPkjVR5Ee32f+9u9+97ez7nv7eNpwbkPzHUB4xCMZ/TGOcxeXvHTnkm+1y42
3+cVzvelz4kbzxXezHu7wqknsvvEJe9x/qx/5P2zG6ifmreIS97jfFlHSfzC
OS407xKXvPsFWY/J+38eOB7lNxCXvPwa4VwXiJ/ndiXvcdJT8Lz4xi/z97Iv
3u9+oP2R30Zc8h7nzzpTvi79bKDdk99JXPIe5896Va4/h4H2Vn4zccl7nD/r
Xomf54wk737/IXg8zp/1s1w/jwPnFz0/ccl7nD/rcImf5yls/DZwyfu6MOt5
uf6fBs6n0j/iknf9zbpg4mdeuuR9/MzB43H+rC/m4+tuoP+g8U9c8h7nzzpl
4mf+sOQ97rALHo/zZ70zH7/3A/0l2V/ikvc4f9ZN650/yMP5ieuC3rgVeRgX
47qgd5+ePLbPdLEbdd034pL3OH/WgxPOum9VnTjO0xWu9jCP8t3yma+g/m/L
p9/g/kLW02qfI8w6RhrX7XMSWc+jqrsg+1mde67OuVbnHavzcNU5qupcTnX+
ozp/UOXFV3nc7X7g/l7m4fbm54q/ys+VvlOeean0z7kPyf3M3n1O6TH5hbPf
euMi9M9pX/m+eu13s7+vcOqJPieuf/28SNZt9P5Z6rxJXvMTccn7uaKs/yh+
4RwXml+JS17zv/fbXPT/Un9J8u4fnILnxafXcc2sRyl+1tuRvPwb4pJ3/yvr
Wvr7XequSF7+GXHJy3/0PLPPgl847Z78S+KSl//r7/1Q6M9Sz0HyHtc+BI8+
F948f3uF086rfcQlr+dzvToW+rmcQ5e89+8+ePR+hNM/Fz/PQdv4beCS9zpJ
WYfU9X85n2v93MAl7/XDsp6p+IVzHtf4JC55zxPMuqg+vpZzkfYeG7jkfV8x
66v22kfy0P7SP++Nj5CH8Rf65737suThvi/98948VPJY/Oyj9TqzxFmXmbja
afb8yq+u6tJynqtwtUc4/ee2fObjqv/b8hkXq+Zj/U7c95WyniLxqu6d7Bhx
3zfM+kDEqzoxVb2Qqp6E7BBx3wfPc9LEq/O7GmfE23l2eZ6v95yf92ee8/P9
qwXnOTb6ycwHZF5hb76h9JX8bkeWfuvdn6SfzDgH31dvHIV+MucB6knvPMP3
4/2zG6if+py4/tU8aXp15Sfr7z0OtYwLj0OdgkfzvPfbXPT/PHA8yg8gLnnP
38g6175OWOpVSl5+DHHJe35E1sv297sfaH/khxGXvMdxs+6215te6tpJ3vMn
DsHjfm7W73b9OQy0t/p74pL378864OJnfS3Jux+/Dx7P38h64q6fx4Hzi94f
ccl7/kbWJRc/6wjZ+G3gkvf8jaxv7vp/GjifavwQl7znb2Sd9N7xTx7aF/rJ
vetw8nCdTz+5dx+OPNzno5/cm/9HHuYX0k/uPe9EHs2fW+vOE5e873tnPXrh
rDtf1alv1lFo4GpPs35DKZ/nvtT/bfncf63iPtU8Z3U8GvW/iVd1mj1eknVP
2+3JOpdVXUPZLeJV/TPaFeFcN/tzZb2fqt6MxoH7AVm3Q/q3tZ6H+Kt6HqbX
V/IaB9U5Y56PUfslr/FGXPI8fyO9JL9w9ltvvh79Ve778X317ivSX2VchHrS
G3ehv8r5ivrZOx/y/YtfOMeFPiduz3eF01/1/l/q8Ete8z1xyXt9x7zfwvNC
lrrrkpe/Qlzyfn4x78nw97vU35a8+1uH4PF857xvQ/zCaffkLxLX756Xkfd2
uP4sdX0l73HbffB43Drv/xA/68RKXv1LXPK+nsh7RFw/jwPnF887mYPH9Svv
I+nVb/Jw/NBf7V3vkYfrSfqrvfsu5OG+Dv3V3rwr8jCvi/5q73kP8vA8Cf1V
H7/r59vJo/lNPGv3xBDnPUnE1U7hmo/b9iHvj7nBD3G1x/fV1u6byXP+6v+2
fObbVft8Po/l/UVt/rxPprrfQ3aMuOxluz1ZH72qh007JLyqm8v9HOHMk/Ln
yjqR7fPQWT/P4+/rdfW837Kunus79O0Kp9/Ic9s8/61xtfVcOP1GnvNgv/We
I6HfyHw0vq/efLdmPkVjH8/idB37gfQbGUehfvbGaeg3cl7luOidt6lf3v/z
wPGoz4nrX88XzXun/Bzgco+P5D3OdQgezxfN+6v8/S73uUhefhVxyXu+aN6D
JX7htHu+X74PHs8Xzfu0XH+WeyIkr+cnLnnPF817uXrfH3moH/Qbe9cV5OG6
hX5jb5ydPIzj02/szXchD/Np6Df25ruTh/n09Bt7z9mSh+d46Tf21hUij+af
rfeuEbd4R+NeN7XT7NqVv1fd00Y7VeFqD+sQv1s+6yv5/Jn3VLfr5mZ+lfS8
fS9Ertsru+x1nvK+rOq+o+oem+rekur+iup+g6ouflVnvf1crJeTdaalT8Ql
L71unj9p1J+WPlKedZHpv7GuD+sDafxsrRtE/43ngNlvveeM6b/xvALfV+95
CPpvzOeinvTmi9F/4z4b9bN3H4/+G+MuHBe9cR36b5z/OR57/Qvqr9d9W+5n
1O/6nLj+lX/k72VfvN/lnj7Je77gPnj8Hry8P7K3feTh89N/6/VfyUP/mP5b
b1yVPIzb0n/rzTMgD/MY6L/15vuSh/nE9N96z/uRh+cJ6b/11hkhD+uY0H/r
ratIHs0PW+8ZJW77PY17TH1ezXtGq3tJOc4r3OMrW+8rzfqS6v+2fJ7zrPLL
pefEq32Lal1a2TvaOeFcX3p78p7A6l44jUvi1f1Rvu5ZcOmvr1/zvhTXm/V7
VLx/8h4VzztecOmv8y9+FOsvepx+fxknxCWvcez7T6+D39dRS7/11oOhH8Vz
pXxfvedW6Ucx75560pvXTz+K+VDUz958K/pR3B/juOjdf6MfxTgNx2NvHIh+
FP0U2oFeP4jjo9dPWvt++lG9cTTyME5HP6p3f5c83D+mH9Wb70ge5lPSj+o9
d0QenmuiH9Vbd4A8rGtAP6q33hl5WE+NflRvfWfyyH5vvfeauOWd3CaudgrX
fMP20y/iOKlwtcfHz9r92VnnWv3fls96E9K3Nk/m9Vb5E7SLwqt1V2VH9Hu7
PXnvcXXPrcYN8eo+TOmp26m8l0/6QVzy0lPyS1783j95/xvvhaM/4+3Mutca
D8Qlr/EqnP6M50dnnbze+nn0Z1iHg++rt84H/RmeU6Se9J6DpD/D/HHqZ29+
Ov0Z5hNxXPTmK9Gf6Z2P1/bN6M/0xk3W4kb0Z3r31db8NY6/3nyvtfdDf8b1
Z/38A3l4voL+jPi3nkMmD88505/x51+vQ0Qe1jmiPyP+rfVPycP6qvRnXP/X
73sgj+yreNxvWeZx91sW3PJQbxNXO+29XPkhPr7uYp68wQ9xtUc4/Y22fN57
of5vy2f9KcubCJ4851PlUzKeLbyKw1brimp8+rhccNa18nbmPert+yvyfmbf
v1y/t9n7Ie9t9njkgksfnX/xK3jPBu/rkN5vvceDfgXr8rLfeuv+0q9g/TC+
r976ZPQrWF+BetJbv4F+Ra/dJw/nFfoVvetk8nAdTr+idz+DPNwvoV/Rm+9C
Hu530a/ozcMmD+NM9Ct6zyWSh34lx3dvfZA1/aVf0VsfkDysP0i/orcuOXlY
95x+Re89TOSR/XM9Pw2cT2Wv2/Ps6WLviXP+kb1m++kn8D1VuMXdL++J93dS
Pu+jUv+35bMuJNdhzpPnb7kf7vyZx1btj1bxvspvrvSede69nbz/6uVFX2xf
9jZxyUvvyC958Xs/nNrtv8I5v/OeLrXf1sEd94Bxfmddf/Zb770BnN977cta
fVPO773rorX6T5zfe+PIa+fyOb/37vevndPi/N6bD7qWL8z5vfec0lq+DOf3
3nP7a/tUnN9762etxaU4v/fWz13zf2k/eu/tWBvfnN977ykkj+yTeHwef+nj
tIHb+bLbxGnvZU/b+n+KeeAGP8TVHn9+niunfN7XqP5vy2fdZO7rOk/Wp+B5
AufPPO8qf6jaD6viSpVf2NaPpR/t39vEJe/55nze4+Vz4X4eEXXurnDOs1v1
mLjkOU44z/b6weShn815tjd+Rx7GBznP9u53kof7qZxne/PSyMO8N86zvecW
yMNzEZxne8/TkofnfjjP9taXIQ/zXjnP9tZ5XMs34TzbW+d9bX+J82zv/VJr
cSzOs7336VZ+Ou0Z7eL72kvaRdk7tp/zJn+vcK6TOA+25fNeYfV/Wz7r+0vf
2jxZR0njq82f55GqPNcqb0P62G4P4xHb/RjJ008SP/0kvm/K831zvtsaNyEu
ecZlON/17ves3afH+a43P2bt3g/Od715zGt1kTnf9Z5zW6tXx/mut/7CWv0S
zne99cjWztFyvuutC7x2joTzXe+9IGv5m5zveu8jXMvX4HzXe/96tS/EOBbt
/PvGydRO4fTT6Y+7nT7FfERc7WE8993yeQ+9+r8tn/fBSN/aPFl3z/1N8uf5
1epcRJXnZ/r1HvFryTM+7s+1xMeFu77U623OO97Oep+euOSZB8B5R/zC1/Ia
ycO8Sc473v718yfk4fkWzjvidz2rzyeTh+efOe94/6zXzSEP6/Jw3hG/77fV
dSTJw7pcnHe8/9fruZOH9SGa518b5xol33s+kvOOv9/1e2TJw3MJnHfE7+Nn
sXs+fuo8RNeTzIN43/wIt3+n2CfR93Ie4f5Zhas9zO95t/wY+3Pq/7Z83uMl
fWvzZL1U6XubP+sOVOfZ2vnW2/OWJM+8KPFLXvz+XLmvyf1O2n9vZ50XTlzy
zDun/Re/8LXze+Th+UDaf2//en0H8rB+BO2/+D3OUtcdIw/rmtH+e/+s1+El
D+v80v6LXzjHRW/dR9p/7//1+/DW6g/R/ouf5+Yl33v+nvbf32+eb9t67k08
bucXu+d2fntevNopnHlqrj/M47sL+0xc7eF5j3fLj0XeZN6D7n4Zz4Hk/SvS
a+K+H0v+rNvSPt+7/byK5Hkextu/nIcRrvdGeeab0g5vPYdMXPI850w73Fun
hjysg0M73Fs/kTysz0g77Odc1+uJk4f1ymmHvX/W7/UhD+9zoB0Wv/vx9b2e
5GF9X9ph1oHjeOytM0c7zDootANb66zwvDLtz/ueh6a90nhj+2lXed6swtUe
nv9/t/wY59nU/235vM9V+tbmybr5pi/Bz3pS2+sUSJ51ELzffxLn+iw+947z
frSH3s667hVxybOuFu2h+IWz31iPlTys90p76O1fv5+APLz/gPbQz+uv3xNG
Ht5DRnvo/bN+TzB59HxV/Xjxe1xiGRe99dRpD73/s37n1rqe4nG7t9iB962D
RbvBOg2sx+Dj6T7sFXH3d+7DXrXll/r3bmdeB673Ttz1kTx5D4fe5/vWp5M8
6995O+eoq+L7GHW9FdqlrXWWiUuedZxpl3rvHSEP7zWhXeq9/488vF+Qdqn3
/m/y+PfnPWm814v62XtvGO0S73nguHA/rb5HgvWJOR7ft/4xxy/r5LEennDW
Z6xwtYf1wd8tP0b9R/V/Wz7vfdf7b/Pwvpztdcklz7rn4rf3H+3Mupasd0n7
4O2s7/UhLnneG0T7IH7X7/p+TfLw/k7aB2//NPB9eTxtCh59Xt0HLn5fxy16
0ns/Nu2D90/eT7j13kLxuB1YxoXbge333nAcsU659z/rvj/E+CXu8eaHGL9t
+eU+c+Hq/7b8FLjez/nP3uM+Ksnzvitvzy7uFTC7+477BjhOvZ31PbLEJc97
ajlOxS+c/ebxlil4PD/0Icapt38a+L58ffE6eDzf5yHGqfh9Hl/0xOfxMXjU
f94Pea/p+953Sn3W+2b7m3k4V/eZVbjaw/uD3y0/xn1pZndDfnrve4itfR/V
9xPzXjf1H+V53xvHi7dzvOiR5H09PgWP9NHvm30d/MLZb+73vg4efe7fOxXt
nwa+L5/XxuDR84nHx8WiJz4uFtz2j24Tp17xnl7ex+vv8zH0mbjb48fQ57b8
OBBXf5/nrSset0OPWK9N8b1un/i9U9yr7f5Cfd829dbbOUK/HuGPvQ4e17vH
0Fvxu51f+s3t/Bg8+n5v5zTwfbl+8j1OmFcfQ/+Fq7/Y/ua+5ydfhF4RV3uE
U6/a8uPwFJ79+gdf4HleX3j8eV4Hv/qV/JIXP/WK8upX51/0x9s5Xv6VvNu9
MXj0uXhcT5Z+cz1ZcMmrP4izn/U87fZjv+ZHb+L9Eld7hPP9/vCpYVe4nlvy
bgfG4LF9gfjecRA/3y/l1X/ennFg+/198blG5IO/CX0Qru9jP/C9nN2Pw5fo
n2/q33/+JfpnwfW7PhfO90W84mF72M/ksfjnW9zWRfFcC36evn75VbTn2Q9b
cF+vf3V5TvKw/eTRz/mt/OoXga/9kJ/9Qpzv1+WnwJvr3xvENa5+6K86f96T
xjiPf2/Wh+b+l7cn6x5VdRGYJ6yf6vzKc/szj1h5De3nyvyFar+uiotXca9q
PV2tDyo/q5onK/tajeNevSbO8SRc+s1xyfHt8uNAO+HnktMe005zXnX+KeZn
+nHCLY/2Cq/up9a44rqH8QDv97yvsLrXxsbhFV7Vaa/qulf1TjVuuY/K/BF7
j436ZlWdE43z89dc4dW57Oocd3V+rTrvVp0vqM4j6Pva9UsyT1XPQztW5U1V
+QBV/kC1H1ft31Vx+Cpuf/5pxP2qOGEV36jiIdX6sVpvVuuCah1R+ZmVX1r5
S5V/VfkblX+y5j/Q36jsbOW3VH5O5UdVfteaH+v9nusd9Wu13qE91Xur1tdV
XKiKI1Vx1ypOW+2nPP+Sdrban632c6s8kyovpcrTq/L6aE9lV2hPZYdoT63+
R8POVudGq3OmtKeSq+owVPWOqvpItKd6zqpeIu2p+pH2tMrf0nuq7q2gPZUe
VPeFNf3mhj2t9mmkx7SnVTxa44T2tIr3aRzSnmrc0p5qnNOeVnEB2RHa02p9
KztFe1qtJ2UHaU+3+rMf/Nbr9nzwWz/4rc8/H/zW55//b35rbzyMPx/iWdft
+RDP+r8Sz+LPBz2+bs8HPf7fqsf/A0ufOEc=
   "], {{
     {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtmgeUFVUSht9Mv9CvBclKVJIKkhFFcs5BwqCgJGGUHEVyEFxlUcF1XVDJ
kiRJkgwCCgoCq66ioIiAAoqKEgTFtPv9W3XOfKf73b59+4a6VXWrpkSvIR0G
Z8ZisQpBLMZf7FF+9IG+cAwCuJIRi+VPxGIF4Ca4P4rFXk7GYg9wzcHvBfFY
bC7k5j4P5IWFvPcqLIJTcBq+gpBnc6j7ctzezQk3QioVi71Bm+uS1s5ini+E
XJTnhjzw73Qs9j58AG/zbC/sgyI8KwrFYDu/m0MTyMfv3bS3Ew7y+xAcho/g
YzgSt/LO0Alupn5BKATv8jsL2sP78AF8CAXpWyEoDMWhBJSEt9Qn2Au/873X
YAncQFs5ICcEsJay1fBfiPE7A37h/le4Dj2Z03/wnYcjm7eSkB8u8mwBvJK0
+othIdSk3lq+WSuyOQwhnbL2V8Fy+IL380E80/q/ivaXx63NS3AZttLGUlgM
RalTDG5J2Ni7Qhc4w/tn4Rxk8Owlyl6I27jikEjZ+qYhgvL0qRwsS5v8vEbd
JdCfsiyGPyCyed4PB2AXtIYWkOmypz6/T/8+gA+Tdv84DIfuvJ9Juz24juE6
FsZBgzAWawiNYLD3J4CDvHMIDsO7MAj6w6dwFI6pbZdJ9f9L3n8dVob27jAY
nLTyk3AKprkMaK528ewR6AXT+T0Dnk9YmyNhVML6mcdl/iPqjYGRSbv/GI4k
rc9DYCh8zDeWwgKYwO+JMClh85/p45IcvsGcrYPS3N8Gt8NX/B4Kg2ATa7AI
FqRNJrfwnY2wht/z4WU4S71z8I3vkZ7QLW57rR20iZtsrOW6Gj6Fo3AMvoSB
0A+SrEcCRsStzcdgGPzAd1+DJSmrfxJOwefQFx6RHmG958H8TGs/W3sBZvJ7
HDLTKWayug22p+3d4/BF3Mb7teTU935+KAAX4RJcTpk+2SF5T9o+/QP+1P6T
/oF1qs+3LsFl+Fl7FlbDCJc9rVcNyQFzcQzqc98AGkJzaAEtoTGc4/nXWkvu
80IuaA0/UvY9fEu7i2Fhyuo3gaYw2mVjbNLa/4q6JxPWh5sgH2RDEgLoCn/x
/Hf4g7b+hL+gL+URpKAdtIcOSevPMN9HPSFTOol3s7h2gvu9/mXKfkrYtyTb
jyatzX6+d/Tuwy7z0oGbYR0cZu7+jd3YDhu5b8q1AkTIRRo60eYmaAMtYSe8
qT3k91nQATbQbhfvz2boBg8mbd7Ow3ewjXrtoa3e5Vtvwq5MK98OO+B1aAIN
Yb3a1Z6Bq/BP36e30u8r7LOLoa1RG2gLe2jrLXg709b3O+p+4+20gKY+ls2w
BVZIB0Fd2O+yugW28n4P5qCZ5iVpcijb9IL34UWf/2tcr0BnH/uDLg+F4WaY
BCXgVpfDmlDLy5+AyRBjDDuYm60wnt+3QBFIuMxIHv6/RtKvkEe6QLbB5WcL
bIQbWaucUJLnObjeENkaFU/aemluiyVtnjX2d3lnPxyAb2m3DlSB2rz3EnNQ
h2ucviUgGVo7GovaL5S0OXzD27zFx1ggaeu1NmF1CvtYNMYMyAxt/16H31Km
6zb7nGe4bGuPPMi3j9LGQ5HNyQSYCDnhRt+bWouyrj81/79x/SVh+0uy1z1p
4zoP38FAf/eGpOmZVbA8ZfpqFrwEaZ4tk0+TsHnO6/tXuuUqXFPfeTbLZUB2
tjKUgh/gAvyotpLmd8kH+JN6s2WDEzbG+VznwAnpVjiZsrVeRNmChM3hTS4/
Gu9K2eOE9S3y/j+VMLsv32a62xH5Np8zvytgGXRk2ocyf0PgFigGMyh/lrl+
DqZDL+gN2TCb+iOo8xg08XXXerWAltAK2kBbuA/muT2SnRrE76pQCQ6zZ56j
jWfhJPen4DQ8zrORMAq6805tqAF/hwHQF77j2TbYDL2gN2SH5idIfqQnh3Ed
Do+Fdn8P3AV/4/0+PpYx/B4L4/RNvj0KRsNefk/XHEhv0L9SGhPXB3jnXqgq
uQ9NJ0s+87o/Jr+uHeXtoUNo97nhxtDa3Afv+PzkhCi08daE6rARJnp/Jvj9
pNDGPg2egcL0oxDkobwu17GU1eM6K237UXa/JL9LwC/UKeE+p2RP69UUmoVW
fzKMS5tv9k/qvwDbWN/tsAP2UO8ZmOrrm/Y93p05mkLdyZGtUQ/oCZco/wdl
z6tfMbPv42E65U9T9hSUgTskb2lb9xncT4dm/G4OLaCx/A2uTbgWh1sjm7ej
tHUMPoNG8muhEFT3dZGc5ILckAd+5J03YTtchWuhzclVX4u3oR71CkIB+VFp
8wO/CO0+B+SEIvATZT9AybS187OgH1fhWsxsTXEoAZd59hbsCu1d9bMYVIYq
Lj9xOM7zT+Bm7r/n+q2PcTTjHQW5mZ88kDfD2rzi321J/VbQGvLJF/f+ay/c
CaWhH1SEci5Xm3y/qP43XM+Eth8Hw5DQZPhffPPFyNbxcoadE6UHBsPAtLXZ
HwaEtqYz4PkM639BXwvNyVj575HNbX1ooPOM7+U6vkZfh+Zvax0ba62hKe8c
kXy6HI7k+nhk86a1SPq8Jfxe8zOe5+Miaz+/r3s5ysu7f1Ld5UHreIQxfiI/
FFpGpjdacV1MvSWwFNolzOeUH9sxYf6z/M9Q57HIfOnS0glQWmNK2FlS51D5
9kd8TcvIllK2VT54aHOu9a1MeRWoCrlpI1dk9l2yKhmTr9LMZUky85n7ALJr
rd2/kl/Uzn0k+VTNE+Yzy29vnDAfXmfh8txXgIoJK2/ivk1z93Pkp3V030z+
m9o/6b53kwzz8eTb1E/Y+VrnZc3tRPo8wfVhZ+iStnPKFp5vjJvdeRqmuq05
7ntqcsLO2oo56Oyj+INiC2+7/ylfVHWmwJMJO4s9A88m7Hy3Hw7Idw5Nfs64
LpIP1hNmus2VDdW8fQ7Hk3YelG8g31vjeoK+T4Jq1Lsb7knYXO2m7zvh3oTF
FnSGLeP+w50Jm4cG7nNq3eu4T6j6NaCm5pZ250tfevv7PaahdVd8Y49kwu2X
9NI535sbQhvXelgj3YRdGQ2Pp8w2/Y32noT+bge1H5e7jdP+3QlPw5Ohlcu+
65y7x3WRdN3q0M6/an+J7/0BXi6bK1u5zvug/jzqe1P7d6frUum0Xr6vtZdV
XzZU9nqQ6wrp9nmhzYPOuUXpd5HIbOLtXG+LTHcNcj3WwutLt2R733RGln/S
3+2C9MNW5mGbn0HeY14OwqGU9bOP+wbay3+n/amyN6H5JLJ300LzSeSfyDYN
5/kweC40Wz/D9Wop1+FP+XxO9XdlB+UPjEmbzZXdnByaPVVcQj7J924j5CPN
gbkx83N0bno/w2y64hj1QhvLM3x/WmTyMCU0W18/sj3VgOsTbqOnpK2f8ivk
UzWMzI408jq93f7Kt3kKnva+TXF5kJ9TF2p5/3v4npWPKn9YZ0z5nzpv6sy4
3c+A8o3jfCOAPwL2qvyOyPZUxZTtL8VYaoTmw6j9Hsj3t9Q9C0vSFoNSvKij
x98Ul3vAY3SKQd0nvUXdT6CqxhVZPDArslhWJ8WcUhbPOeLfrQSVoY/HGRSj
0P1F2rgQmG9W1+e5t+IUlJ2HAR7TUPzk1bTFTxQfq8Y37oK75Zfw7FfqXg1s
XNfdnx9O+e+UXQ/sTDQexqSs/+08rljbz0d14e7QfE75dct4Vg2qwJq4xVsU
23k+brFBxdwWSUdAhbjFP6Xr9um8xH1xKAErpZvg7rjdr/K4jeanPFSAKqHF
Rn6EO1IWg1KcTXN+ir6fCGwtvuD6WWDzMM1lppXsBmX/CcxvnMV8zPQ5Geox
n8a02QSawkMeS1RMqYfHlxTbqUAfLvhZXnXO0N7pwNYi2+NCwz2OpJiS1uVn
nl+CbwKTH62X5nM2338F2kZ2DrqPay+1BdnQFJpBc+gOPaAn3Em9spGdX15x
mys7+CjP+kBfeFBz4P7ASj/rKS6kdk5Q9jls8DiSzs51A4tFbIc7uS8H5aFk
YLFxxbgq881K8F7ayktBaegf2BlTsdaOkAWd1FbKzvU7FWsNzcfWuaBsaL6c
/LcigcXQdPa8nfs7oAxsiFucUDZX7Q+AgTAYhsDQwM6ziosqztlBa+vxAY39
IegaWHlHyIL74QHoDGs8VqYY2ii3R5L5kz7/mue2gcUcDrrMX/W43DzXRdJd
DQOLtyiG05L7VtAallGvK3RJ2bqc9ZzCIn53hk4p6498to8Uq4G5zO2cyORc
Z0md6dSH+6AdVPKztmIUko13PM6j777H9V1f657QDTbDQOjnuYYd7gMod7BX
sSLI5nvzeP8Rrt14v7viPlBLex7qQCXZdepsUl94tx20h+q+Z2tIf/DOIM/F
1ON3fWjge0r5AsXt79L3aWOb5DpuuQ/Fz9XOHskfPKbYpfsGA2lrqXxYuBLY
PpLu+pXy6/Ab/MLvcTAaftL7Lhu/BabTpNtV51fXbzlCi/nsS1mbo2CE5MLX
Rev1F+v6p+y9z8M+rbHWlmetoY3L816ue1I2P5VdB5aTzFJ3vfezj8+n3lX8
VnmTO6Qjef669pD0HNcVgb1b3vVkrtDO1zoLq34ZKAu3wnLqLvW1UF5GMWGV
F4cS0EjzHre8ksar87jO6VqXA5KbwOJau31vfh+YHZF9UYxdORrFRdW30nAb
FIQlPJ+v/cQ7WS7D2u/zJUORrW811+Ffuy6SHlOebhHPX41MBw5wHVWK90vD
bTA7brm2uW47NJbCbjuUX1MuZqDLmNZlts+J+jbL+1nC5fAP+FP9ilu+T7k5
fUt5GeVTJOcL6csC2X7G+TuMoqyX4g/U7R2ZLavtsr05bv6/zjsbXLa1L372
/SJdJ3n+UPoiMJuo/NFy75tyT8ohymaVgbIps32H3OdXO1fhmve5vK+1cogH
0pank/1SvqmNy8ZBj1veG1kurwbXHr73H06ZPCu/pjxXJs8ydC7Q3Kcs/6i8
oeTksHSH752LbqeGuF0u5rIxxHXvRdftLeEh12/SM7pX3lC5PMlJIV+73inL
aygfOsB10SD5NtDX9dJA+jUYBkFBuDkyv1f7dyKMD6y+cp3Kj0j2lL9TLlLt
Z8MjKRu7cq/KXar/Q2GYvhNZbLOf21bldr+EivyuEFleZlVge1D7cbHbINk1
5YW3u687MWW+mfyQNwLb49KHS6SjYBmsDWxfa++v5vfrsCbT2q/k9nRuYPpW
+yg/388Xmb/3IvwLZspeUFZU444sD3XBfR5965jHrxYlLa+qvK1ykTrf6fy1
nDorZAcy7Vuy0cUCi+1LlmS7NcYlrkNeC0yfSP90iMz/6ci1a2R5vW6R1Snn
dnk2z+fA3JTZMuWDlCOb7XZBurFdZGNpzzUG/03bfpwQ2N6U3l6XaXEMxX+O
BuYny2fb7LpLtmNLYHZH9uJF173yzZQjPuHrOJ/fC1KWkxobmF245uVZbqcm
uCxJ/rVGd0FlGBnYvlPubKzbEcmbzqd73UYMDyy/ppi2ciLb3Eca6bZDdkex
l8se41X+aBNs9hh4A893nEhYDk55MeWGlNNUXm9pwuLtim/vy7RYjeJOa5KW
21L+6wz9OAvndPUYgvKqBzLN7ss/OZ+wXI/ydKcTlntVfvlVP78rDqD8lP5v
QblU5X93uw+gdrZ5jEi5pzWev5jpMRbFB+YlLG6/wGMae92Hf8Vj+3P8W4s8
d7DUYwiKG3yYab6Z/Jx5HpdQjEi5J8X2lcf5NGH5DuUoNVfKjysHrfEqL6kc
1rKk5bmUr9RcveM+j8r1Pwz6/wHNm/5vQf+bofzsHI/TrkxaPlE5Mn1LOW7l
rOcnLY+pfKj6ecrPs9pfyo0qv6k6+n8G/Q+D2tH/Kuj/Ik74XtCevZSwHLri
Oec9RqQ4z4WE5U+Vl1RubobH4TtHlgvrElleT3k05W7UjvKYyqkpPzjK4z8X
PF401ddXOVblaj8IzL+Vf1jSz/iK3Y1L2TluAuwPzO5Lz++GRlA/MB9VOW7l
gORXK3ejPJH8RuXUlI/bG9gZpHFgZx/FXZXjuIff1eHewHTjJHgiZedi5VYU
zy8ZmtyedJ2p+tUC64/8ZJ1rlKPJ8lx5xcB0pnTXjsB8RfmE90T2vzTVIyuv
B7XhUGD2SzZX/dznvo3GXt7tbFXf7/quzjUrXFdrX8tXlO+3K2W+kHw5+eEt
3MbpbFLU9ed2tymyXzqnSOfr/4X07gi3NRqv8imKUVd0nS89o7mSTtiQaeeO
bLfRNSmv5WNRP9e7vZCf/zJjfSmyM1pft3E6N513PfCez7nWt6Gvqdaors+P
1lftb3NdtMW/pfW6iXYLRLZe0r06K+lMdMZ1qXS77MhVz0ccD+zsqfPUx4Gd
oxXTkK8u/03nd52h5NvIl9MZSufx015fZ64sXy+dZXQ+Ups6p+vMLl9R52jF
VfR/XDq36nz6g6+FYg6SW50R5IdL5uVr6SwvO6s8gvIUsinrfZ7/B2pJ8aA=

          "]], Polygon3DBox[CompressedData["
1:eJxNmWe4VEUShufemTkzcwAFAQUBJSkqGUVyzjkIAioZyVHJQQQVF0zruoKS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          "]]}],
       Lighting->Automatic]}, 
     {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwl00lQj2EYAPAXrY6Eg31UbpbiZj0pxIylkmXIYDAjRZElKmctjCVLZYxy
xFHZt7GvabM74KooM8rvPw6/ef7P97zv9zzv9/++8bl5S7YNDCFkMYhbg0No
iw+hk8exITwhIS6E2RbNZSGJJJPKboopYjNbKWABGWTxMyaENPfpFpPcayMT
OaNfLc1EWxfLcIaoDWU5XQNC+EWM62vJZQu95jtv1j9ivrxw4P8D5Ik72MlH
PZPd47NYqzYqKoR6MdWelUxnv20HOMsE8yVyiEtqd7lCu1onPTTIG2nmgrka
aeIzX+nmt3W9JPh90rrLnOKg3qX0kyFfRAHDzDqCJJrsu0YHx8z9iROUUsZT
2qJDmGnGDrFTfEeq6+v0W88e/urRxy5nbvEM4vRpFXvojTz/+P//+SpKWOra
MqoYac8RRlMhr+QB1/W7QZJ++WI7O9igVs8mouQFxFBmXTnvqTRTNQ106H3b
f9cqDpUPYzJTnSGFcrLNdNLzWCmmqc0nl0lMIZ1MPbK4yTP5C74wz/7jpFPt
DNHqR8Uac3RxmjqzvuUcxfbspYp78vv84Zs938m2v1As4gfbI+8clWSaMZt1
9NFPmee+T62GEq7SFPmeSFGfxhxWO9tHz2GF+EHMEddw2LoKLnLCurHuVxP5
PuTTiCcn8u6yijHqdYxjhrOdYlbkW1NLZjF3eMU9XvCW1zzkES2ROZ2/mee8
lL+JvPv8A3Z6j3g=
          "]], Polygon3DBox[CompressedData["
1:eJxNnAnYltP2xt/5e9+viUypRIZmGapPkqKMxzGFKIloLhEhR2gevuZ5wN8s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          "]], 
         Polygon3DBox[CompressedData["
1:eJwt1V9MjWEcwPGnczqdc7gwKm0kmv5sXRTKZvN/TEJMcopqUxbDRFFUisrG
hVUSUujPTLlw4c+mrVKZYoSK/ieKC9xgKmUT33fP7+Kzt/fteX/P83t+v+c9
3glHIpJMSqlIWJDITbLxwKzUP65T+OGk1Chc+NsKC1qsSrXBzaaUK2YhjjHx
yEAm0rGF5ztwEYUoQADvLUYecpGD6RJjJyLlnfW8vxEJ2Cuxf7G033Djb3e4
GvNwn4WbKMcNY4ysPZc8cnAG7XalBtCLHnTAjGAsRQisaJ6mVCfXfvThCfdD
iCZuDHbjA/eNEuMd3uIpHqIObXiJFzgveT/HM7TCw1mpIhTjEuailrj1GMAg
+uFAHHYhFlFokrjd6LLrtc4hv3JUogJexpXn1WhAvazrmuxPAx7LfE5S09nw
gDsieF7CtRTXTDr37TJ/Nk7LnseTSwWqUIlEFFHPjxjBMK6gluZqhK+LUj5Y
iABqF4gwbJJaH2ZMHwbQj2R0MXYQwcRZIr0Ty5r24CAO4QBOGvmhDKU4hSpi
3kY9GlCHyzy/hwe4L++kS4/8wxT+wlPWeRZ5yMVRYx6kIVXOyiOJ244OvEES
9UzFN3zFF3RLTScwKX3sxdy+2IatCEeqnJ2LKEIhZkpdfOEHHzRKL/3BJCYM
vH+E/x3HLXp0kvsh3h/BGMblLA+yh76M94efTdfrCvn9whhGUYqfEtefOH6y
1mHJJ5raRMGB64zpRi96pCc2SD4pSMZRFJt0by7AfLPusQuSYzVqpF7LZP7r
KMMK7JU6p+CYSecZis2IMnoUDmOMzFWIAuRjhnwrgrBI+u47MUPJOwwbrTr3
Tpv+Bthhs+uc8snVmRxdYLHoc9tl0WtahZUuumfHpW9O8P80qX+ErCkeCdKz
DunNbGRhN87JOu+gRs6tt5yn/dhn0/XaJvvdjCY5U0ESIxYx8j3LlH4dwns5
P2Vm/Z2ZB09n/b0IZD1LsAZrsRrL5boF4bK/d+X71ooWOT8LpA+DESJx1sl5
L8FVq97fl3ImPuGz9KKSs30MKRa9vxnyW/Aar+T35T8GxuDL
          "]]}],
       Lighting->Automatic]}, {}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0mdXDmAAANDnLaleu5JVEiJJRkZUCJWVFEIUMkIqZZTslRAhKjt1fOsf
Rtxz+nD/wc1saK1uiYQQxuiICWE8MYQ//GWCf4RoCBFiiGUKcUwlngQSiTKN
6cxgJrOYzRySSCaFuaQyj/ksYCGLSCOdxWSwhEyWsozlZLGClWSzihxWk8sa
8ljLOtazgXw2sonNbKGArWyjkCKK2c4OdlLCLnazh1LKKGcv+9jPAQ5SwSEq
OUwV1RzhKMeo4TgnOEktpzhNHfWc4SznaOA8F7jIJRq5zBWu0sQ1mmmhleu0
0c4NbnKL23TQyR26uMs97vOAhzziMU94yjOe080LenjJK17Tyxve0sc73vOB
fj7yiQEGGeIzX/jKN77zg58M84sRRvkdnbz6Hzm2Q70=
       "]]}, 
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0bkuBAAQBuBxrKvXETR4AEpqOlFIWFEo6EhQiIQGD+BInAVKJb0Cu+77
2LXrCK2WSuOTKL5MOfP/U9c/3DlUEBFj/M3DiogUaY445oRTzjjngkuuuOaG
W+6454FHMmR5IkeeZ1545Y0+O3tIslIYsUpNUUQtG2xSVRxRzQKLJBIRJYww
So48LSURrayxzhfftJVGtLPEMu98UF8W0cAAg2yyRYYsZeUR5TTRTJJeJpli
lTV22CVFmjvuyZDl4C+7ec0e28wxSgeN/Nh3wjxdVHLlxhmaeJNjlnr2Ze3m
UxfjBNN6KmBCf4n/X/4CnohHmg==
       "]], Line3DBox[CompressedData["
1:eJwt0UkrBWAUBuDPPGwpWSrTmvIHbOWWiKwktqaMCwvD3lX+gI3hmufpXvey
oQwbUYSl4hcYCo+yeHrP7pzOW9Le3dCVFkLoJ5O5/BDmWWCRGEsss8Iqa6yz
wSZbbLPDLnvsc8AhR8RJcEySFCec8pgXwj0P3HLHBZfESbDAIlNE6aWPeiKU
U8FHbgifnHFOlGkaaaKAQq5yQrhmnAmqqOYpO4RnJpiklDJSWe6lmRZePeuN
QYb4zgjhhzHG/+Z0z5QDcpARhumhg1Yi1FJDJcXk8a6QF25IEmOGUTqpo4oi
vqx5JsUsY7T9d/kL4yxHrg==
       "]], Line3DBox[CompressedData["
1:eJwt0csqhAEYBuCfhWMpNUwpRaKUGjmUUjKlZDIlC4diYewoillRXAMXwEZx
EcY1sHYaZpzPhxkzVp6FxdO7/d73a04sjy+VBEGQZIZp0lVBMCsnGCNOjGGG
iDJAP3300kWEDtppo4UmGmkgTIhaaqimglLOK4PggkvSXHFNhiw33HLHPQ88
8sQzL7zyxjsffPLFNzny/FCgyC97uiYdsMoKiyyQYI4pJokzSpRBeuimjVbC
1FNOGXmj5siS4YRjUhxywD7bbLHOGvMkiDFCJxHqCFG0VYEzTjkixS47bLLx
/8s/AhI/zw==
       "]]}}},
   VertexNormals->CompressedData["
1:eJztnXm4llW5h0HMjEQUNsNmI2NumQQEUUCxQgwHsESEGERSMFHTBnM2ZwFR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    "]],
  Axes->True,
  BoxRatios->{1, 1, 1},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]]},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0, 
      Rational[1, 2]}, {0, 
      Rational[1, 2]}}, {{0, 0.5}, {0, 0.5}, {0, 0.5}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.800597248485361*^9, 3.8005972721242323`*^9}, 
   3.800608197057309*^9, 
   3.800684404760878*^9},ExpressionUUID->"20227490-7b23-4cc8-b432-\
6220c87dc50e"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimized constraint vector associated with the atom 000001", \
"Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.80032846261963*^9, 3.800328485773202*^9}, {3.800331236481633*^9, 
   3.800331237343906*^9}, {3.800333660293334*^9, 3.800333664115707*^9}, 
   3.8004221529167137`*^9},ExpressionUUID->"72ded308-5ccc-4649-a991-\
e0a34762370c"],

Cell[CellGroupData[{

Cell["Initial constraint vector  (extended system of coordinates)", \
"Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.80032846261963*^9, 3.800328485773202*^9}, {3.800331236481633*^9, 
   3.800331237343906*^9}, {3.800333673900807*^9, 3.80033367418885*^9}, {
   3.800506396272727*^9, 
   3.80050639706399*^9}},ExpressionUUID->"ee7f9f80-412d-4a79-9c1e-\
744a1e2fe6f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "M001", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M001", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "1", ",", "2", ",", 
       RowBox[{
        RowBox[{"p1", "/", "2"}], "+", 
        RowBox[{"p2", "/", "2"}]}], ",", 
       RowBox[{"p2", "/", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"p3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "p"}], "/", "2"}], "+", 
        RowBox[{"p3", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"p", "/", "2"}]}], "+", 
        RowBox[{"p3", "/", "2"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "M001", "]"}]}], "Input",
 CellChangeTimes->{{3.800273680434623*^9, 3.800273686236724*^9}, {
   3.800273730343259*^9, 3.800273761883252*^9}, {3.80027382632062*^9, 
   3.800273871509775*^9}, {3.800273902812543*^9, 3.800273905858799*^9}, {
   3.8002739529626503`*^9, 3.8002739573290787`*^9}, 3.800273991975636*^9, {
   3.8002740356450853`*^9, 3.800274052852747*^9}, {3.800274095116119*^9, 
   3.800274097090621*^9}, {3.8002752808114853`*^9, 3.8002752863215446`*^9}, {
   3.800288664799821*^9, 3.800288665574307*^9}, {3.800328571162421*^9, 
   3.800328616277101*^9}, {3.800328646650648*^9, 3.800328678612424*^9}, {
   3.80033069495021*^9, 3.8003306966695766`*^9}, {3.8003310320583487`*^9, 
   3.800331109825821*^9}, {3.8003313112522306`*^9, 3.800331317594676*^9}, {
   3.8003336893218603`*^9, 3.800333701424788*^9}, {3.800507855349464*^9, 
   3.800507863436966*^9}, {3.800507978349433*^9, 3.800507996758039*^9}, {
   3.8005080597275352`*^9, 3.800508061358096*^9}, {3.800608218145678*^9, 
   3.8006082206341248`*^9}, {3.8006095508678007`*^9, 3.800609582651251*^9}, {
   3.8006149765326633`*^9, 3.800614982052999*^9}, {3.800619776973938*^9, 
   3.800619779904162*^9}, {3.801741574527485*^9, 
   3.801741610175908*^9}},ExpressionUUID->"66fe3b1c-0c44-455d-be3c-\
fe4ceef0c98b"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "1", "2", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", "-", "e"}], 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "e"}]}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", "-", "e"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "e"}]}], ")"}]}]]}], ")"}]}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", "-", "e"}], 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "e"}]}]]}], ")"}]}], "0"},
    {"0", "0", "0", "0", "0", 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "e"}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "e"}]}], ")"}]}]]}], ")"}]}], 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "e"}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "e"}]}], ")"}]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"2", "-", "e"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "e"}]}], ")"}]}]]}], 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "e"}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "e"}]}], ")"}]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "e"}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "e"}]}], ")"}]}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8002886675373373`*^9, 3.800328696990528*^9, 
  3.800330698252882*^9, 3.800331110734026*^9, 3.8003313479285583`*^9, 
  3.800331443258964*^9, 3.800335528127646*^9, 3.800335860886307*^9, 
  3.800338969251231*^9, 3.800345337150361*^9, 3.8005080627385817`*^9, 
  3.8006082214759827`*^9, 3.800609635479862*^9, 3.800615200842454*^9, 
  3.800617767213793*^9, 3.800619780832053*^9, 3.800684404859212*^9, 
  3.8017416114221287`*^9},ExpressionUUID->"94e471fb-9fc4-42ba-9b99-\
21bfb764206f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Optimized constraint vector  (extended system of coordinates)\
\>", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288899857778*^9}, {
   3.8003282797111673`*^9, 3.800328342203958*^9}, {3.800328801022253*^9, 
   3.800328814325501*^9}, {3.8003288511852922`*^9, 3.8003288740509253`*^9}, {
   3.800331462571802*^9, 3.800331463187985*^9}, {3.800333726829541*^9, 
   3.8003337272116213`*^9}, {3.800506399264452*^9, 
   3.800506399795158*^9}},ExpressionUUID->"0e4a6e4d-bbea-4094-8203-\
b8f4f9e58646"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "p", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Om1", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M001", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M001", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "p"}], ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"2", "p"}], "<", "1"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Om2", "[", "i_", "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M001", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M001", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "p"}], ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"2", "p"}], "<", "1"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"p", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "e"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", "e"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "UltM001", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UltM001", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltM001", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om1", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltM001", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om2", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "UltM001", "]"}]}], "Input",
 CellChangeTimes->{{3.800274548884234*^9, 3.80027462840482*^9}, {
  3.80027504918095*^9, 3.800275069910883*^9}, {3.800332161449973*^9, 
  3.80033220221489*^9}, {3.800333761991683*^9, 3.800333775138946*^9}, {
  3.800507866952085*^9, 3.800507918372053*^9}, {3.8006095836703157`*^9, 
  3.800609621576013*^9}},ExpressionUUID->"fb0a654b-3f36-44b1-857a-\
ae6a732a6b49"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "1", "2", 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{"12", "-", 
       RowBox[{"8", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox["e", 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]]},
    {"0", "0", "0", "0", "0", 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["e", 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]], 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.800274481381729*^9, 3.800274630657099*^9, {3.800274978005506*^9, 
   3.8002750050934067`*^9}, 3.800275072508937*^9, 3.800275410363184*^9, 
   3.8002754577822237`*^9, 3.8002876680361223`*^9, 3.800288095099812*^9, 
   3.800288229686553*^9, 3.8003288967772923`*^9, 3.800330734159461*^9, 
   3.8003311353298492`*^9, 3.80033146623536*^9, 3.800335529723423*^9, 
   3.800335862402577*^9, 3.80033897086821*^9, 3.800345341599079*^9, 
   3.8005081010588408`*^9, 3.8006082345751038`*^9, 3.800609648408979*^9, 
   3.800615235579381*^9, 3.800617803452882*^9, 3.800619793463269*^9, 
   3.8006844170155993`*^9, 
   3.801741737320022*^9},ExpressionUUID->"63bb97b1-c22f-40d4-8446-\
779ec64b35a1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking that corresponding polytope not empty ", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 
   3.800288928413312*^9}},ExpressionUUID->"7bc0b6a0-b418-4e98-aa6c-\
da50a799b3a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UltM001", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "i"}], "]"}], "]"}], "-", 
       RowBox[{"UltM001", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800288141691176*^9, 3.8002881935155*^9}, {
  3.800288952730186*^9, 3.800288970179131*^9}, {3.800332219481999*^9, 
  3.800332225138034*^9}, {3.8003453474549637`*^9, 3.800345352358612*^9}, {
  3.8005079215424013`*^9, 3.800507925685191*^9}, {3.8006096229370413`*^9, 
  3.800609624520503*^9}},ExpressionUUID->"87750b12-55c3-4d78-97ce-\
5a7ab5ae2634"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hs0lHkYB/AZqSH3pM5osSM2KUksRfXNpSXS5loql7WKaJuSUs7uKTWj
con22LQbhYlNYsjoZso1VOQyv5fRMm8NddTo4hRWiX33j+d5zuef5zznPM95
eJF8/91qLBbLl4n/q/fu4a661xvXp8dxgoKCKKi7Gx+guRawuVZ/xJ2x/ZWL
uVVcB8j3pufYMfZp772Zx/WAoV1Ajw7jbVET93/nBmK0VuTVHEhhwPa0ewY3
CsrwDSwnxvlGP6akchMw4TF4b2EAhWSNqiVnuQK4fS0K6dlKYXtIgfjDaDZu
SSW+L30oaM0k7/I0vYKC/XsynDwpWPq9G25Mu4qH788ePe9GIfHpGlz8VIJU
lhM/YR2FhRIDBZstRuKALC5vNYVbSve2jrU3wdlUEupjT6EhNm9RyIgECjbP
dtqGwth36/TKfrkNoy7510krCmqTpfqLLO9hseq05eHFFBxnIm4FlEuh7ZZU
7mxKoU3g8LTZuhYcPYWCw6VglqWaLHlXB+35/HNbDCmoJmgFtbIBjSx5q1KH
wtU3NY91zzXiJ7kgV8WhoGvy9/uhoSboH/Up+5dNIX1v9Z58i2Y4bG2tCZ4i
GN9QOhRzvAWfOO4F5uMECauaJAsaW9G9ItfU9QMBXd6U1sV7jD9y9F+0vCb4
EksuLU16AlfFnHG/QYJlrpzpPTVt8A+oPbhqgMCzkBddufAporQ3Jh3qIUg0
CTd/sasDueeNr2t3EiwfCdLq9e3E8yfby248IjDU+6DR9LkTvVGp3xY1EKjX
XhIvzu2Cdbioa7KGIM6hpk/Tpxu2ucHm+RKC0k2R+Q/Gu5HnGR/kVUYwpjLW
f3VBBq+xN65+xQTVAZ6zsj0I6ivubi68THDcS3hF8oog1lnKDc4h4A14y0VC
Zm+G157pZRE4Owmyuat6oCMtEnPOEOwy7Zhky3qgOTyyKPoE0/9xhvJAci8E
dQusphIJLqqHJfhbyNFgc3L2Fz4zv6K6UK1JjlNJY4LpaILZvyUHrjnYB+t8
fF4WTsAqCRMr5z1D+5rKgtZggvi/xBnzGp7h0JG1MUJfgvvLzmgY7P8Hmg8j
d4KZ28A7fvlJ3X5I3vry97sQ9Nt0yo5J+5FprLortiOouAyLobABJokfxFgR
hIodDUymB1AS32duYUZwQliQ3H9dgefUvkHlfIKyYZNLuptpdLRFdJhpEZzJ
E0YottDYMXfq0ce5BFH+by3L/WhUpDXWtTD+Riqt8N1GI20HVchnnJq5szk9
ksaRpeOrazUJYhz/HJ17jIajp/RGqAaBuWC+F6eYhrBeVp4zm2B69a86vddo
3Labtolj3Pd2sLu4lIZlvUfJesZZ26pCf6ikYW9vkf1SnWDG2v+QUEqj2MjU
xZ5xf1fm5VkyGsZGae3tagR3UiZ+llE0WnSddQsYZ7uELxXJafh/nPJOYOxT
tELipqDRtE96x5jxvaPtj5Jf0wi5brg7mk1wweb7TL8RGn2CgBRnxgeVuYG8
9zTClohEOoytNu+j6z7RCK3kd1exmPtjk6tZEzQ0MlWDKYyfV7vERnymYc47
PBrCWBorsl35lUaqUuvLcsY5ZlpjMzM05mwRM9+M4D9Xk1+j
       "]]},
     Annotation[#, "Charting`Private`Tag$3083#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.31250000063775507`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0.31250000063775507`, 0.33333333304988666`}}, {{
     0, 0.5}, {0.31250000063775507`, 0.33333333304988666`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8002881732395067`*^9, 3.800288194111085*^9}, 
   3.8002889720336123`*^9, 3.800328949883338*^9, 3.800331156772305*^9, 
   3.800331473774089*^9, 3.800335529852819*^9, 3.800335862512747*^9, 
   3.800338970981174*^9, 3.800345353156011*^9, 3.8005081211331367`*^9, 
   3.80060824474741*^9, 3.800684417236328*^9, 
   3.8017417542638197`*^9},ExpressionUUID->"184a7cb9-a29c-4a8f-8246-\
026738fd990a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimized constraint vector associated with the atom 000101", \
"Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.80032846261963*^9, 3.800328485773202*^9}, {3.800331236481633*^9, 
   3.800331237343906*^9}, {3.800331661342184*^9, 3.8003316618126297`*^9}, {
   3.800333804167336*^9, 3.800333811438053*^9}, 
   3.800420896517891*^9},ExpressionUUID->"0f797491-4c96-4dcf-9832-\
5d64771dd158"],

Cell[CellGroupData[{

Cell["Initial constraint vector  (extended system of coordinates)", \
"Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.80032846261963*^9, 3.800328485773202*^9}, {3.800331236481633*^9, 
   3.800331237343906*^9}, {3.800331661342184*^9, 3.8003316618126297`*^9}, {
   3.8003338205832233`*^9, 3.800333820895246*^9}, {3.8005063204571323`*^9, 
   3.8005063208407717`*^9}},ExpressionUUID->"9728c760-2537-48b4-bc9b-\
8e60856414cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "M101", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M101", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "1", ",", 
       RowBox[{"1", "/", "2"}], ",", "1", ",", "2", ",", 
       RowBox[{
        RowBox[{"p1", "/", "2"}], "+", 
        RowBox[{"p2", "/", "2"}]}], ",", 
       RowBox[{"p2", "/", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"1", "/", "2"}], ",", "0", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"p3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "p"}], "/", "2"}], "+", 
        RowBox[{"p3", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"p", "/", "2"}]}], "+", 
        RowBox[{"p3", "/", "2"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "M101", "]"}]}], "Input",
 CellChangeTimes->{{3.800273680434623*^9, 3.800273686236724*^9}, {
   3.800273730343259*^9, 3.800273761883252*^9}, {3.80027382632062*^9, 
   3.800273871509775*^9}, {3.800273902812543*^9, 3.800273905858799*^9}, {
   3.8002739529626503`*^9, 3.8002739573290787`*^9}, 3.800273991975636*^9, {
   3.8002740356450853`*^9, 3.800274052852747*^9}, {3.800274095116119*^9, 
   3.800274097090621*^9}, {3.8002752808114853`*^9, 3.8002752863215446`*^9}, {
   3.800288664799821*^9, 3.800288665574307*^9}, {3.800328571162421*^9, 
   3.800328616277101*^9}, {3.800328646650648*^9, 3.800328678612424*^9}, {
   3.80033069495021*^9, 3.8003306966695766`*^9}, {3.8003310320583487`*^9, 
   3.800331109825821*^9}, {3.8003313112522306`*^9, 3.800331317594676*^9}, {
   3.8003316938754873`*^9, 3.8003316982179117`*^9}, {3.800335786828495*^9, 
   3.800335794330576*^9}, {3.8005065147880163`*^9, 3.8005065588947287`*^9}, {
   3.800506749608881*^9, 3.800506770921682*^9}, {3.8005068373303432`*^9, 
   3.800506845506777*^9}, {3.800608260959906*^9, 3.80060826952816*^9}, {
   3.800609695392861*^9, 3.800609701689349*^9}, {3.800615231452327*^9, 
   3.800615239279438*^9}, {3.8006198060365543`*^9, 3.800619809683704*^9}, {
   3.801741790392499*^9, 
   3.8017418223525*^9}},ExpressionUUID->"34cd9423-e43b-4a69-ab3f-\
95789a5a8798"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "1", 
     FractionBox["1", "2"], "1", "2", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", "-", "e"}], 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "e"}]}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", "-", "e"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "e"}]}], ")"}]}]]}], ")"}]}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", "-", "e"}], 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "e"}]}]]}], ")"}]}], "0"},
    {"0", "0", "0", 
     FractionBox["1", "2"], "0", 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "e"}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "e"}]}], ")"}]}]]}], ")"}]}], 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "e"}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "e"}]}], ")"}]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"2", "-", "e"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "e"}]}], ")"}]}]]}], 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "e"}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "e"}]}], ")"}]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "e"}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "e"}]}], ")"}]}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8002886675373373`*^9, 3.800328696990528*^9, 3.800330698252882*^9, 
   3.800331110734026*^9, 3.8003313479285583`*^9, 3.800331443258964*^9, 
   3.800331850190593*^9, 3.80033586252989*^9, 3.800336471527895*^9, 
   3.800338761483213*^9, 3.8003456030903254`*^9, 3.800348654995674*^9, 
   3.800422306623954*^9, 3.8004373388850193`*^9, 3.800459849797474*^9, 
   3.8005067785968113`*^9, 3.80050684615442*^9, 3.8005074075092697`*^9, 
   3.8006082705986423`*^9, 3.80060970937733*^9, 3.8006152408495893`*^9, 
   3.800619811199029*^9, 3.800684417316948*^9, {3.801741802245483*^9, 
   3.8017418239320717`*^9}},ExpressionUUID->"3f52cf2d-e422-4461-9457-\
cfbe87ff397e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Optimized constraint vector expression  (extended system of coordinates)\
\>", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288899857778*^9}, {
   3.8003282797111673`*^9, 3.800328342203958*^9}, {3.800328801022253*^9, 
   3.800328814325501*^9}, {3.8003288511852922`*^9, 3.8003288740509253`*^9}, {
   3.800331462571802*^9, 3.800331463187985*^9}, {3.800331927829422*^9, 
   3.8003319283076897`*^9}, {3.800333832354809*^9, 3.8003338326007032`*^9}, {
   3.8005063744482*^9, 
   3.8005063751678057`*^9}},ExpressionUUID->"7cb72807-eff8-455e-8996-\
45611b5b2aab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"p", ",", "Om1", ",", "Om2"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Om1", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M101", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M101", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "p"}], ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"2", "p"}], "<", "1"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Om2", "[", "i_", "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M101", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"M101", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "p"}], ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"2", "p"}], "<", "1"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"p", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "e"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", "e"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "UltM101", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UltM101", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltM101", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om1", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltM101", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om2", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "UltM101", "]"}]}], "Input",
 CellChangeTimes->{{3.800274548884234*^9, 3.80027462840482*^9}, {
   3.80027504918095*^9, 3.800275069910883*^9}, {3.800332867748836*^9, 
   3.8003329064118967`*^9}, {3.800333861708268*^9, 3.800333873375662*^9}, 
   3.800437342485882*^9, {3.8005074176996717`*^9, 3.800507471732361*^9}, {
   3.800507513980324*^9, 3.800507514401403*^9}, {3.800609671927313*^9, 
   3.800609704419076*^9}},ExpressionUUID->"4915ef77-8025-457d-8540-\
028d9dbeff3c"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "1", 
     FractionBox["1", "2"], "1", "2", 
     FractionBox[
      RowBox[{"6", "-", 
       RowBox[{"5", " ", "e"}]}], 
      RowBox[{"12", "-", 
       RowBox[{"8", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]]},
    {"0", "0", "0", 
     FractionBox["1", "2"], "0", 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"6", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.800274481381729*^9, 3.800274630657099*^9, {3.800274978005506*^9, 
   3.8002750050934067`*^9}, 3.800275072508937*^9, 3.800275410363184*^9, 
   3.8002754577822237`*^9, 3.8002876680361223`*^9, 3.800288095099812*^9, 
   3.800288229686553*^9, 3.8003288967772923`*^9, 3.800330734159461*^9, 
   3.8003311353298492`*^9, 3.80033146623536*^9, 3.800331937937173*^9, 
   3.8003358640790663`*^9, 3.80033647318337*^9, 3.800345612127273*^9, 
   3.800348656488016*^9, 3.8004223114333353`*^9, 3.80043734470949*^9, 
   3.800459851053001*^9, 3.800507469086931*^9, 3.8005075110298643`*^9, 
   3.800507554537552*^9, 3.800608297457477*^9, 3.800609722006686*^9, 
   3.800615283580694*^9, 3.800619824661212*^9, 3.800684429951202*^9, 
   3.801741946757503*^9},ExpressionUUID->"a280e0da-1257-44f9-95dc-\
d9a64cdfe786"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking that corresponding polytope not empty ", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 
   3.800288928413312*^9}},ExpressionUUID->"f8daa393-0ecd-4f91-ab28-\
391e9ebaed3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UltM101", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "i"}], "]"}], "]"}], "-", 
       RowBox[{"UltM101", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800288141691176*^9, 3.8002881935155*^9}, {
  3.800288952730186*^9, 3.800288970179131*^9}, {3.8003329133793917`*^9, 
  3.8003329186644573`*^9}, {3.800345627206514*^9, 
  3.800345631720228*^9}},ExpressionUUID->"69207323-22b2-4f58-a6bb-\
4666ebc9762b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hs0lHkYB/AZaYfco9rRYjE2hSSWovrm0hJpcy3ldqwQbVOSytk9pR0q
Eu1x0m6jMLEkJhltZco1VOQyv5dhmbeGOopuW0iJffeP5zzn889zvuc5z3lM
o/j+u1VYLJYvU/93792j3fUvNm3ITOAEBQVRUHU33E9zebAubUh2Z2x/+YKw
muuAgT1n8uwY+3T03cjnesDALqBXi/H26Km7v3MD8W+dyKslkMKQ7Un3LG40
lBEbWU6MCxb9mJ7BTcJHj+E7SwIopKpVLzvNFcDtS3FI7zYKO0IKxW/f5eKm
VOL7zIeCxlxqqKfxZRTsi8ly8qRg4fd6tCnzCu6/OX3knBuFw4/X4sKHMmSw
nPhJ6ykskegp2GwxkodkCflrKNxUurd3rrsBtc1lYT72FBrj85eGjEugYJva
ztpQmPhuvU7Fz39jcbf8y7QlBZXpct2lFndgNnbS4pA5Bce5yJsBlVJouqVU
OhtTaBc4PG5ZUQeOjkLB4VIwyRmbLntdD00D/tmt+hTGpmgFtaoRjSx5m1KL
wpWXtQ+1zzYhUi4QjnEoaBv99WZkpBm6R3wqPrIpnNlTE1PAa4HDtrba4BmC
yY3lI3HHWvGB415oNkmQtLpZsripDT0rhcaubwnoyubMbtOHyM3Tfdr6guBz
PLm4POURXBVfTfoNE1i5cmZjatvhH1B3YPUQgWeRaWzVkseI0dyUcrCX4LBR
hNnT0E7knzO8qtlFYD0epNHn24Unj3ZUXHtAoK/zVq35Uxfk0RnfFjcSqNZd
FJsLu2EVIeqeriVIcKjtV/fpga0w2KxAQlC+Oarg3mQPhJ6JQV4VBBNjhrrP
z8uweeKlq18JQU2A57xcD4KG67e3FF0iOOaVdlnynCDeWcoNziMwHfKWi9Io
fK1fOqCTQ+DsJMjlru6FprRYzDlFEGrcOc2W9UJtdHxp7HFm/sMs5f7UPgjq
F1vOHCa4oBqe5M+To8HmxPzPfCa/oqZIpVmO31ImBLOxBPN/TQ1ce6AflgX4
ZBVBwCoLFysXDqB9bVVhWzBB4p/irIWNAziYvC4uzZfgrtUpNb19/0D9ftQu
MLn1vBOtT2gPQvLKl7/PhWDQpkt2VDqIbMOx22I7guuXwBsJH4L5iPhenCVB
mNhRz2h2CKWJ/WY8E4LjaYWpg1cVeELtHVYaEFSMGl3U3kKjsz2y00SD4FR+
WqRiK42dC2YevF9AEO3/yqLSj0ZVZlN9K+NvpNLrvttpZOykiviMM7J3tZyJ
opG8fHJNnTpBnOMf7xYcpeHoKb0WpkZgJjDw4pTQEDTIKvPmE8yu+UWrr5TG
LbtZmwTG/a+Ge0rKafAaPMo2MM7ZXh32QxUNe3te7jNVgrkV/gfTpDRKFhm7
2DMe7M6+NE9Gw3BRZkeHCsGt9KmfZBSNVm1n7ULGuS4Ry0VyGv7vZ7yTGPsU
r5S4KWg075XeMmR850jHg9QXNEKu6u+OZROct/k+22+cRr8gIN2Z8QGlMND0
DY3wZSKRFmPLLXvp+g80Qqv4PdUs5v7Y5ErOFA317LHhdMZPalziIz/RMDc9
9C6EsTReZLvqC7MfpcZna8Z5JhoTc3M0OFvFzDcj+A9W01+h
       "]]},
     Annotation[#, "Charting`Private`Tag$3145#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.3125000006377551},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0.3125000006377551, 0.3333333330498866}}, {{0, 0.5}, {
     0.3125000006377551, 0.3333333330498866}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8002881732395067`*^9, 3.800288194111085*^9}, 
   3.8002889720336123`*^9, 3.800328949883338*^9, 3.800331156772305*^9, 
   3.800331473774089*^9, 3.800331946085256*^9, 3.800335864186823*^9, 
   3.800336473282462*^9, 3.800345632495966*^9, 3.800348656665183*^9, 
   3.800459851176058*^9, 3.8006844300947657`*^9, 
   3.801741962077804*^9},ExpressionUUID->"5aa2df03-7e97-4626-b311-\
b565b37154c3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Application to the polytope P that solves the conditioning problem\
\>", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800350710464436*^9, 3.8003507206239758`*^9}, {3.800509163049334*^9, 
   3.800509172818573*^9}},ExpressionUUID->"f576a7a5-1654-4eee-b290-\
cfd82ced28b1"],

Cell[CellGroupData[{

Cell["\<\
Initial constraint vector (two different vectors for double check)\
\>", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333274955217*^9, 
   3.800333292501219*^9}},ExpressionUUID->"46d4c9c4-8e84-4692-a771-\
fd9c9b0cf8c5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "mP", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "1", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}], ",", "1", ",", "p2", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"e", "/", "2"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"e", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", "e"}]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", 
       "p3", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "p"}], "/", "2"}], "+", "p3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"p", "/", "2"}]}], "+", "p3"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "mP", "]"}]}], "Input",
 CellChangeTimes->{{3.800273680434623*^9, 3.800273686236724*^9}, {
   3.800273730343259*^9, 3.800273761883252*^9}, {3.80027382632062*^9, 
   3.800273871509775*^9}, {3.800273902812543*^9, 3.800273905858799*^9}, {
   3.8002739529626503`*^9, 3.8002739573290787`*^9}, 3.800273991975636*^9, {
   3.8002740356450853`*^9, 3.800274052852747*^9}, {3.800274095116119*^9, 
   3.800274097090621*^9}, {3.8002752808114853`*^9, 3.8002752863215446`*^9}, {
   3.800288664799821*^9, 3.800288665574307*^9}, {3.800333203075251*^9, 
   3.800333205588293*^9}, 3.800335741524479*^9, {3.800608378063273*^9, 
   3.800608384678288*^9}, {3.800608470815649*^9, 3.80060848326038*^9}, {
   3.8006152786506147`*^9, 3.800615286837641*^9}, {3.8006198348320503`*^9, 
   3.800619837783484*^9}, {3.8006840576254807`*^9, 3.8006840733433857`*^9}, {
   3.801741984383597*^9, 3.801741992572412*^9}, {3.801742133439205*^9, 
   3.8017421430068083`*^9}},ExpressionUUID->"54834864-753d-4816-b975-\
3c77aee934bf"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "1", 
     FractionBox["1", "2"], 
     FractionBox["3", "2"], "1", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", "-", "e"}], 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}]]}], "0", "0"},
    {"0", 
     FractionBox["e", "2"], "0", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}], ")"}], " ", "e"}], "0", "0", "0", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "e"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "e"}]}], ")"}]}]]}], 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "e"}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "e"}]}], ")"}]}]]}], 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "e"}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "e"}]}], ")"}]}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8002886675373373`*^9, 3.80033511458727*^9, 
  3.800335160285172*^9, 3.800335857337365*^9, 3.8003364613484173`*^9, 
  3.800338955524438*^9, 3.800339059609528*^9, 3.800344859189542*^9, 
  3.800348597882989*^9, 3.800348644929913*^9, 3.800422218174666*^9, 
  3.80045979816448*^9, 3.8005095837340927`*^9, 3.800608526801902*^9, 
  3.800615288302352*^9, 3.8006176180026197`*^9, 3.800619838773115*^9, 
  3.800684074099688*^9, 3.800684362747325*^9, 3.800684430211225*^9, 
  3.801741997938561*^9, 
  3.801742144040164*^9},ExpressionUUID->"a491450f-d908-4e51-ba51-\
f9a748eb25d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimized constraint vector", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288899857778*^9}, {
   3.8003282797111673`*^9, 3.800328342203958*^9}, {3.800328801022253*^9, 
   3.800328814325501*^9}, {3.80033344857657*^9, 
   3.800333449064658*^9}},ExpressionUUID->"2b206197-e27f-4bbe-bbe6-\
247dd081ca8b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"p", ",", "Om1", ",", "Om2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Om1", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "p"}], ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"2", "p"}], "<", "1"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Om2", "[", "i_", "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "p"}], ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"2", "p"}], "<", "1"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"p", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "e"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", "e"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "UltMP", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UltMP", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltMP", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om1", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltMP", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om2", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "UltMP", "]"}]}], "Input",
 CellChangeTimes->{{3.800274548884234*^9, 3.80027462840482*^9}, {
  3.80027504918095*^9, 3.800275069910883*^9}, {3.8003320757516336`*^9, 
  3.8003321024920607`*^9}, {3.80033340748212*^9, 3.8003334240951767`*^9}, {
  3.8003391972273607`*^9, 
  3.800339199825624*^9}},ExpressionUUID->"cde13500-ae93-4988-a900-\
787ae8625418"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], "1", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "e"}]}]], "0", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "e"}], ")"}], "2"], " ", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     FractionBox["e", "2"], "0", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}], ")"}], " ", "e"}], 
     FractionBox["e", "2"], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}], ")"}], " ", "e"}], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "e"}], ")"}]}], " ", "e"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.800274481381729*^9, 3.800274630657099*^9, {3.800274978005506*^9, 
   3.8002750050934067`*^9}, 3.800275072508937*^9, 3.800275410363184*^9, 
   3.8002754577822237`*^9, 3.8002876680361223`*^9, 3.800288095099812*^9, 
   3.800288229686553*^9, {3.80033514206849*^9, 3.800335162229576*^9}, 
   3.800335859017055*^9, 3.8003364631577663`*^9, 3.80033895717134*^9, 
   3.800339061039947*^9, 3.800339202146106*^9, 3.8003448637407007`*^9, 
   3.800348646357498*^9, 3.800422225530032*^9, 3.800459799497415*^9, 
   3.800509585160285*^9, 3.80060858135329*^9, 3.8006153411626253`*^9, 
   3.8006176512122507`*^9, 3.800619854419441*^9, 3.800684443709559*^9, 
   3.801742270646225*^9},ExpressionUUID->"f31a7eb4-3264-4753-92f0-\
99f36bdb6692"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking that polytope not empty ", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288928413312*^9}, {
   3.8003507261445103`*^9, 
   3.800350727641217*^9}},ExpressionUUID->"f22e9166-dced-4d87-844d-\
acf0f433b652"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "i"}], "]"}], "]"}], "-", 
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800288141691176*^9, 3.8002881935155*^9}, {
  3.800288952730186*^9, 3.800288970179131*^9}, {3.800332111764304*^9, 
  3.8003321137719707`*^9}, {3.800345085744421*^9, 
  3.800345093880515*^9}},ExpressionUUID->"e6176b22-edfd-46cb-b9f0-\
a1bae6de15b2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkXk41HkAhwdTkVJUeiYJxVaGrdVh0fapZSMqzSAp1CJJux0aR7vOMl2y
2R7rKCaFEuEnRpjBmIPNEXLL+EqzUqhsycNuZu0f7/P+/75GPqfZx1RpNNre
Wf6347HhVtGbH7aXloXsd3OTgW674gxhGEOtgMuxdJVh052UtGLGZlinnrvF
cJHBqanrcTrDDsOvR0fk+2Vw95usvMlwxclYj2z/PTLIN1y2jWf4QavcJijM
VoaMZc6XrjE4eN1lFpz+jQwx6sVrrzJi4Wm1bN3YQhkOetwt/DCeiLpfGSRb
JIWmMsbTftUd1Ok45/LCpDBhvRuWxGXB38arxdBCitBnVkj59BB0H156018S
LC/R7ldRKUTb+tD5fJ4EpYO2jc3bHiNl3NipmSWBODBdz2O0BGP7HCPD5kow
8dV3i/J/foKJMn+fAyIxVKfyFuuZVCA1t5cdxBFjq/JoqUuBEDRPmInMxWiM
3fys1rQah1gRAcnDNTBIGJl6+E6EgY/3/crSazAySfo7NooRRUv5TD9Yg6y3
gnqt3yT4w9V+afaCGmjpP3ivUEjBc4g60SEW4foJvn+GcS22zBGfMo0U4fOO
PEVAVB36DJxjBzaJwLGQluhK/kQ405x5Rl4NUiCNazWqxzbHF/xJ+2r8E9h+
e/0vDYhgTXtk8qvA3Dlvxl/QiFU6yvIL5lWwv2d0vGj5M+z+csjX41YlQvWP
rH7p2YwOU/9aT+1KmI26aXbtbYGrYhdC4oRYsuiDunS6BfFeQ5wH0wLQq28X
rklrhYu0U2PinAAnNwt6NJyeo+fQ27TgwQrk7fbJqPr8HCS5XcPQtQITIysW
DyW1YXS71XB7czn4LvZqiXbtcHjT+nRwRzmiHLh3Soba0dN0depvQRmM5I7d
mdwOxHQurVxpXQZry9hEhkUnEroVj+ryn8BzVfOUSlsnLuyMSPqROfupPn7w
TEwXZiyWR/B4pUihe3PYxt3wsUsNrtErxZJ+/j1VaTcGLTm71dL4mBMR42p1
tgcHVKPFujp80B56Fw7q9KLxdN/T6d9LEHSrMF5H3IuqOO/WrnklqGReUdc+
9QIGotGr49HF0HYMMrug1QdDpZuuVK0YfeYtbeeFfRg6ftGuLvwxKB6MFd5y
1LTQXoYpi+BVuFVbf0YO2iVfXza3CNHcuzF9uf2grcn7kKxShPxh/dtaewh0
Fd5rgy5TuJLOPdq/j0DH6loom0vBjz1mUsAi6I2kd1lcpLBSKKT2uhMIesYk
HyMpXLtxuPa6D0FGfYNbSAiFgK2p4/PPE1Q/Cj4ceYzC6tilDvPuEzQEp/2b
akth5tvwhV05BCa0OOvwnRR6xl49v59HcHOhxhVvUEhwL/baVURw74WAtcaG
gtKUfY4rJDgeuSUj34JCX+sNnlobQUWPLVNmRKHs0qRvWwcBc7uhb44BhUSb
I+szuwmMJx/lxulTcMr+uuT7foKsBySAzaBQEdb0NOYNgVz+6u7AYgpJ5ltu
sEYJ5leHu0u1KJwdTHM1ej/bI7pzZc4CCuv2/EREnwj83rV3nlanQFdpz0qY
nO0hjmhwmUthgG8TeHSaIEn2vtmSTkEYmLlh4xcCfU1zhZ4qhWQDzQmlksA5
x1KdRqPwHyaBZdo=
       "]]},
     Annotation[#, "Charting`Private`Tag$3212#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.06250000191326531},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0.06250000191326531, 0.166666664399093}}, {{0, 0.5}, {
     0.06250000191326531, 0.166666664399093}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8002881732395067`*^9, 3.800288194111085*^9}, 
   3.8002889720336123`*^9, 3.800335162316115*^9, 3.800335859153068*^9, 
   3.800336463356596*^9, 3.800338957326591*^9, 3.800339061395183*^9, 
   3.8003392066052856`*^9, 3.8003448671154213`*^9, 3.800345094641535*^9, 
   3.800348646609098*^9, 3.800509585311657*^9, 3.800608615399556*^9, 
   3.8006153642845907`*^9, 3.800684470400601*^9, 
   3.801742322410911*^9},ExpressionUUID->"e807a819-f28c-4165-8f42-\
e9adba5fc81c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plotting the polytope", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288928413312*^9}, {
   3.80059715472756*^9, 3.800597158379612*^9}, {3.8005973385378857`*^9, 
   3.8005973415526123`*^9}},ExpressionUUID->"3294a89c-1b49-47cc-b306-\
87dc7c73e97a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"e0", "=", "0.45"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"p", ",", "p1", ",", "p2", ",", "p3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "e_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "e"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", "e"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1", "[", "e_", "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"p", "[", "e", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2", "[", "e_", "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"2", 
     RowBox[{"p", "[", "e", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p3", "[", "e_", "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"3", 
     RowBox[{"p", "[", "e", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RegionPlot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"e0", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", "e0"}]}], ")"}]}], "<", 
     RowBox[{"x1", "+", "x2"}]}], "&&", 
    RowBox[{
     RowBox[{"x1", "+", 
      RowBox[{"2", "x2"}], "+", 
      RowBox[{"3", "x3"}]}], "<", "1"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"p1", "[", "e0", "]"}], " ", "x1"}], "+", 
      RowBox[{
       RowBox[{"p2", "[", "e0", "]"}], " ", "x2"}], "+", 
      RowBox[{
       RowBox[{"p3", "[", "e0", "]"}], " ", "x3"}]}], "<", 
     RowBox[{"p2", "[", "e0", "]"}]}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"p", "[", "e0", "]"}]}], " ", "x1"}], "+", 
      RowBox[{
       RowBox[{"p2", "[", "e0", "]"}], " ", "x2"}], "+", 
      RowBox[{
       RowBox[{"p3", "[", "e0", "]"}], " ", "x3"}]}], "<", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"e0", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Yellow", ",", 
      RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}]}], ",", 
   RowBox[{"Mesh", "\[Rule]", "None"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8005971627927713`*^9, 3.8005972698347178`*^9}, {
   3.800597421738665*^9, 3.800597518399228*^9}, {3.800597552459606*^9, 
   3.800597725440846*^9}, {3.8005977628233137`*^9, 3.800597831658757*^9}, {
   3.800597918739612*^9, 3.800597964984386*^9}, 3.8005980101527643`*^9, 
   3.800598040412671*^9, {3.800598744302465*^9, 3.800598751149774*^9}, {
   3.8005988212528353`*^9, 
   3.8005988279566936`*^9}},ExpressionUUID->"e4f2373a-5df5-49f1-b5b5-\
423266fadb19"],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyVmnlsVFUUxgerUYiKlWhIg7uiUYyo2DQGuC6ABiNLg4gYF1SMSBQjiAvi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   "], {{
     {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwt0rkvRUEUx/F7LxJBwpNQKMh7eZYnlsJaEIW9syfWwlLYEyJifRJRKIiE
P0FQCApBBAWFGpWgEBQohL/AdzK/4pM5M/fcmTMn4+8dbxrzHMepRARceIpT
mPwx/iCXuAEhFKAZeZhDPeYRRDoyFEe4dsNJTOjfGLyz/Ko9c7RPN/M1dCIb
jchCNd9mMYMT5itYxgXWsYpiTKMULeQVId+1OZe4Qp1qC2AUI/ChHMlIRBLK
tN7h2JpMPUMYxLDWzLcu1dut2FPvIhVHqYcJiIdPa55yTL0VqnkBtahSvIgw
pjCBSfSYHqGNeAsb2FSfTL9CyFRs+uZHBgIoUY9K9T1T+TUIIhX1SFN+hf4x
+a1od+y5NaqzDne4xwP6qasPt8SFjLGIxhPzQ+xjR/cxdznQ+pFic985x+Y/
40X5u9jTWSbexoBrzzNnhV1bwxKjp/cWqTdmaojTutnzEW+OfXsf+MUNrh37
rk5xphwTH+NT7+dc8Re+8Q9tsFCy
          "]], Polygon3DBox[CompressedData["
1:eJxNlFlLlVEUhvcXNohmJp0yacBGyqD0aGZOIQoGOZ2KrCQrTXPAqbJBKsom
LSyoHxHRRUTXERX0A7qILiK6iKCIqB8QPS/7veji4Vtn7bXWXt+71neKT45m
RuaFEIYgC0qhBqpgm+1aWAw5cAYmYNA5W2AzrIeN0AdjMAq9sNpnxbDKPp0N
QzfshRboSkI4Cl3YR+AQdLrWOJRDme+dsO+0GXdcn/vMg1z3O+z7dkAJLHdP
6iUFp5ynvnpMr3s75jvT1kU1BtyD7u23r9RalVirOljiXtR3hWuo1k6otK/c
vY35bId7Um8rocA1Vfse2tyFBbAIPuP75D71jrP4ZqABuxEKYal6xPeb5x/1
jL3WmkvrI5CPvcK6SLdZeADHOeuGa9jTsA+aYQ1sgPnel0Ln5/s+xd6EjHPy
XDvlmaiu6j+CE3ofngs1b+xs65bvPOn30P2or/ueaa5zlPsTfsEreGm/dOtM
Ys1b2DMh7tJ+56Ycs9Bz0cxqPMeLMBWijns8pzrHpD0LfRtzSZxJlXNz3E+/
d0M7pd3SnL7Ac3gGh5M4W81B+mtuw56z5qs+tfvt7rfdvw+G+J3M+U7dlW2d
pfctxxd4d3SPNHiH3cPzJLwNcae1M9qVO3BbGiXRr9/S8bV1l97t+DqgFVpg
L0zBJWiCDByA7bAV2uyTvQmeUOOpdZ1Uj47PuG4hFCVxhpplh8/afKf2VucD
SdzfGqiFatgNu2znQS58IP5jiPc+DvFM8QWOWe7fqpOCabiexO+633N6EeLe
X7UWb7yv0uSGc/o9X2l3M4n/G9JQtmJ0Jt9Z61YP5/xsgAtw/j+f7ElohGbr
3OTcVufU225znHyXYR385a4rPCusr3ROw4h1qoRR6yANvhP/LUSfzkphzMje
BuPQp3fxHml/yrDLfU/atas9h0oju8x1lnnGmu2PEPdCu6L/sSwY9Lnihvwe
wXN8H+LM1LN6/RriHhQ5R7n/AGe+kbk=
          "]], Polygon3DBox[CompressedData["
1:eJwt0+trz2EYx/H7/m0kE62YqaHN9mPLoZ3aWkLL2MqyQ9iR7AFpB+2ALX6b
kdWUeeJPENJCEpJJ+AfYA2mW1iYhiT9A3lfX58Gr+/u9v/fpe13Xndt1tqkv
EUKoxDLM4Dt+4hdeYSCG0I/t2IFCbKQ/C+vBa0jDJR7qUIs8pLBE/0raVViN
r7x/wmfMYRr3UaB5+3EYSexCOcqwAsvxjLGLwdf5hue4TP8H2ve4jXGNz4i+
9wJ9XzCJKdxAB1pwBleiz7G53diLCziPEezDLbzFO3Qx9mT0/X8oXi90lqiY
ZGMT0rEGe7RONTJxDU81x+ZO6GwvFfPXuInN2IAc5CJP42c0dlJzLTfFKEEp
dup/7uIOBvVvv/EXf/BG+9ih05CInpuPOKd595Qfi0Un3ztQz/MRHNX6FvdZ
zbPxrfp+DG1oD75+vvJahPToscuiXYe10Wuuh7Zb79afaTVB/0EcUEwtts30
N6JBNWn/m6S/Ifj56hQrq7OE9rP6mec9X2vV4pDVnnJrMTnNmFPR87ybtgp9
6NVZLI/lqFCdWE6fBK9Ly+dVq7/g9TjG+FH8U3ySyuEWbMW24LVpd2RR6zwO
XrdlymWl7o7F9DpO8Hw8euyHaat1Z2owontXoFgH7W0xqscQBnV/L9I/ilTw
+FpdPgx+Jy1Gdl8eKT5NaEShYmXzHui7nXdM+UnpeVyxndaaNtb2s7v0H3As
ei0=
          "]], 
         Polygon3DBox[{{5, 36, 37, 35, 29, 3}, {81, 82, 83, 80, 38, 40}, {141,
           142, 143, 138, 89, 91}}], 
         Polygon3DBox[{{113, 114, 117, 118, 119, 54, 52}}]}],
       Lighting->Automatic]}, 
     {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
      StyleBox[
       GraphicsGroup3DBox[{
         Polygon3DBox[{{45, 47, 46}, {32, 27, 26}, {238, 243, 281}, {291, 295,
           332}, {84, 79, 78}, {8, 10, 397}, {161, 162, 163}, {149, 146, 
          145}, {269, 271, 313}, {330, 342, 331}, {201, 202, 245}, {341, 327, 
          326}, {202, 201, 200}, {212, 252, 213}, {96, 98, 97}}], 
         Polygon3DBox[CompressedData["
1:eJxNk09I1FEUhd+TpBSCwCDSsRI3QUStghKiQURQSShqHe6zjYsQFzEEDegi
LTJrmv7hQoZZiMxCZhEuiiJtXFSEi5AW4iKiRWkaYefwvoWLj9/j99499757
7msbuHFpsC6EcFnsEV/EiqiPIUQxrfUM/z+LF+Kj+CReiiX+74g/4q84prg2
8U/rUTEm8uKOGBRDaFr7mVhG09qTYkoUxGNxUwyLsiiJEXFLzIlZMYCmtR5x
doS9Mnf5KvbGdKchNEvU4L1V0RDTmXWtv4tDWjeJi1r3i17RQ1yZuBVyTtMD
96Ii5kPSWRNV8Ur8QPe92BCbYpEaSmi5x2/EO/Fb/EKrSuw6uWep2TVc5/7u
wzX23JtvnKmJbXxxnw+KFtElOtF1bYdjuvMqsftj6skaed2LAzHV7Nq3xAfY
IkeN3BXubp3xmPri2ZiIyVN7WxRPvO//Ic3IKP+KzMVTfHEtZ8UZPLRPp8UJ
ZrSe9fGYZq9H9DKDraJd9Inzopn7uw9N4pzoEKfESeakgVzOsYAn9uInPtsn
591Bw1qNYh/etmgvE1Of3Jej1GUPuvW9Iq5S5z1qdG1Z4i6ITnEkpt76a41t
euhethLrHJldZ537PhoZzrrOdvI0Uq+9z1JbN7W4xiI+LuPB3ZhmfAkvC3he
wyfPkd9GLqR3+ZAZ95xMwSIxBc7dZq4reOw8fvvP0cixN4d2PzE5anbtfuPD
+Gb//Kb9th9Qg/NOspflrM/kmTW/ySpaXeS15tuQ3p89f03ePGfnifW8LqDx
H6uCtJE=
          "]], 
         Polygon3DBox[{{255, 257, 296, 295, 291}, {191, 193, 240, 243, 238}, {
          97, 98, 154, 400, 399}, {397, 10, 65, 59, 58}, {226, 230, 272, 271, 
          269}, {146, 149, 197, 198, 193}, {286, 323, 326, 327, 287}, {46, 47,
           116, 110, 109}, {27, 32, 74, 75, 69}, {79, 84, 135, 136, 132}, {
          208, 251, 253, 252, 212}}]}],
       Lighting->Automatic]}, {}, {}, {}, {}, {}}, {
     {GrayLevel[0], 
      Line3DBox[{9, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 
       354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 
       368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 
       382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 
       396, 398, 9}]}, 
     {GrayLevel[0], 
      Line3DBox[{8, 397, 58, 45, 46, 109, 96, 97, 399, 400, 401, 402, 403, 
       321, 318, 332, 295, 296, 299, 304, 310, 313, 271, 272, 275, 279, 281, 
       243, 240, 244, 245, 202, 200, 197, 149, 145, 139, 135, 84, 78, 74, 32, 
       26, 19, 8}], 
      Line3DBox[{150, 151, 155, 157, 159, 161, 163, 213, 252, 253, 289, 331, 
       342, 341, 326, 323, 320, 404, 283, 246, 203, 152, 150}]}}},
   VertexNormals->CompressedData["
1:eJzdWnlUzW3XLg1SSYU00UQJ0aBRbLNESIZMldCgiYTQICQpUpImpFEqGqWo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    "]],
  Axes->True,
  BoxRatios->{1, 1, 1},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{378.91345128495425`, 335.8222679880665},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]]},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0.225, 
      Rational[1, 2]}, {0, 
      Rational[1, 2]}}, {{0, 0.5}, {0.225, 0.5}, {0, 0.5}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{2.406309386195224, -2.265198383022529, 0.7270154217490054},
  ViewVertical->{0.2999457406674082, -0.27070807503010363`, 
   0.9147402313055745}]], "Output",
 CellChangeTimes->{{3.800597248485361*^9, 3.8005972721242323`*^9}, 
   3.8005977265034122`*^9, {3.800597769725048*^9, 3.80059777926329*^9}, {
   3.800597812762944*^9, 3.800597832814625*^9}, {3.8005979245186253`*^9, 
   3.8005979300505857`*^9}, {3.800597961063311*^9, 3.800597965864492*^9}, {
   3.800598014138706*^9, 3.8005980415506897`*^9}, 3.8005987521361847`*^9, 
   3.8005988287407513`*^9},ExpressionUUID->"4f81717f-12a5-4aaf-bc88-\
67743965deec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"e0", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", "e0"}]}], ")"}]}], "<", 
     RowBox[{"x1", "+", "x2"}]}], "&&", 
    RowBox[{
     RowBox[{"x1", "+", "x2", "+", "x3"}], "<", 
     RowBox[{"1", "/", "2"}]}], "&&", 
    RowBox[{
     RowBox[{"x1", "+", 
      RowBox[{"2", "x2"}], "+", 
      RowBox[{"3", "x3"}]}], "<", "1"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"p1", "[", "e0", "]"}], " ", "x1"}], "+", 
      RowBox[{
       RowBox[{"p2", "[", "e0", "]"}], " ", "x2"}], "+", 
      RowBox[{
       RowBox[{"p3", "[", "e0", "]"}], " ", "x3"}]}], "<", 
     RowBox[{"p2", "[", "e0", "]"}]}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"p", "[", "e0", "]"}]}], " ", "x1"}], "+", 
      RowBox[{
       RowBox[{"p2", "[", "e0", "]"}], " ", "x2"}], "+", 
      RowBox[{
       RowBox[{"p3", "[", "e0", "]"}], " ", "x3"}]}], "<", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"e0", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Yellow", ",", 
      RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}]}], ",", 
   RowBox[{"Mesh", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800598289037558*^9, 3.800598294667272*^9}, {
  3.800598515517384*^9, 3.800598524366193*^9}, {3.800598882064228*^9, 
  3.800598932169569*^9}},ExpressionUUID->"42dfca71-f1f2-4631-8665-\
cd46950ec02e"],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJxTTMoPSmViYGAIAWJmIE7cuVxwWvUpew2vstxF/y/YT6uWAgpNtJ/nFvEu
c85J+yWfxZyt8i/iFGeAAnRz0MVxqYeJtzwFmqw31f6byaEi/9kn7etWLrg6
nesShvrX3qxr9y1HuAcmDlOvrPPd5NCnNgxxdHPC47Uyvi69ZP8uE2RzDES+
AiGOSz26eOp1Na+yFQjxKxynbXs3nLH/dZix3/7Uebg7a0AU5xn7T+3McvUW
F3CK4zIHXRyXeph4kT8wJL5Ms+/bcOcyx+VT9iDZO5cx1R94zM9u04twD0wc
pv4QyKDyLgxxdHNg8Qi21yQHkk7enMJIP+jq0c2BxS9MXAkUn69OY8SjGchh
WzDjBWRty9NzEPOnnoXbCzKmqPycfb3Fg4/tzOdwiuMyB10cl3qYODjcts+w
twMFl8NZeyOwQecx1IPtf4pwD0wcpn4+SIClD0Mc3RyUeDcptQ8AUVFnMdIb
unp0c2DpgQEZRJzDiHcBkIGKZzHiEWSL4Lrz9mfPgAFc/O5lUARfgIuD08eR
CfYwcVi4gZLradsaSLgcP48RX+jmoJuPHi8wcVg4w8QjQd5NuoARnuB46z+P
ET7uoPCZeRHDXnBw/8O0F1c5iat8AwM85Q96OYMr/ePKL7jyF654xBXvuNIJ
rnDDFc644gVXeOIKf1zpClc6xJWvcZUDuPIvrvIZV3mOq37EVT4Tm48IhQ8A
52cHlA==
   "], {{
     {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
      StyleBox[
       GraphicsGroup3DBox[{
         Polygon3DBox[{{50, 38, 36}, {31, 50, 36}, {65, 64, 25}, {2, 1, 6}, {
          68, 67, 41}, {26, 8, 6}, {8, 2, 6}, {16, 15, 20}, {61, 60, 11}, {22,
           16, 20}, {71, 70, 49}, {1, 26, 6}, {32, 31, 36}, {42, 22, 20}, {62,
           61, 11}, {15, 42, 20}, {38, 32, 36}}], 
         Polygon3DBox[{{15, 16, 79, 78}, {11, 60, 59, 9}, {66, 65, 25, 23}, {
          1, 2, 58, 4}, {63, 62, 11, 9}, {31, 32, 76, 75}, {72, 71, 49, 73}, {
          69, 68, 41, 39}}], 
         Polygon3DBox[{{59, 58, 2, 8, 9}, {77, 76, 32, 38, 39}, {81, 79, 16, 
          22, 23}}], 
         Polygon3DBox[{{38, 50, 49, 70, 69, 39}, {81, 23, 25, 26, 1, 4}, {22, 
          42, 41, 67, 66, 23}, {74, 73, 49, 50, 31, 75}, {77, 39, 41, 42, 15, 
          78}, {8, 26, 25, 64, 63, 9}}]}],
       Lighting->Automatic]}, 
     {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
      StyleBox[
       GraphicsGroup3DBox[{
         Polygon3DBox[{{3, 5, 80}, {33, 35, 34}, {27, 28, 46}, {17, 19, 18}, {
          47, 51, 48}, {13, 14, 30}, {14, 13, 12}, {52, 53, 57}, {51, 84, 
          48}, {43, 44, 55}}], 
         Polygon3DBox[{{21, 24, 19, 17}, {40, 43, 55, 54}, {24, 27, 46, 45}, {
          37, 40, 35, 33}, {7, 10, 5, 3}, {12, 13, 10, 7}, {10, 13, 30, 29}, {
          83, 52, 57, 56}, {48, 84, 51, 47}}], 
         Polygon3DBox[{{19, 24, 45, 44, 43}, {80, 5, 27, 24, 21}, {34, 35, 52,
           83, 82}, {5, 10, 29, 28, 27}, {35, 40, 54, 53, 52}, {18, 19, 43, 
          40, 37}}]}],
       Lighting->Automatic]}, {}, {}, {}, {}, {}}, {
     {GrayLevel[0], 
      Line3DBox[{4, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 
       72, 73, 74, 75, 76, 77, 78, 79, 81, 4}]}, 
     {GrayLevel[0], 
      Line3DBox[{3, 80, 21, 17, 18, 37, 33, 34, 82, 83, 56, 57, 53, 54, 55, 
       44, 45, 46, 28, 29, 30, 14, 12, 7, 3}]}}},
   VertexNormals->CompressedData["
1:eJy1lHtM01cUxzuHIThQBHFKHMKKxsIyRAwPCRyYuEJxMB9ESWGSyavzwYBR
qIrDB6zOMWK0A0ERiuM1SAcr8tjkKHYIQ6C8hWqBX2H1R5EqouWhsF+yZkuW
/f5w05vcnHy+95zvfeVem09jdkYsYjAYu6n+JtVDd7wTb/euFNXaQ2LDbaM4
OtyhOt6oBlgWpdB6kui+LcvM/g4bHm+vYclLVMD41/YIY8gXMslMF5rezivy
IEhMmo5TRYwM0uYL84tOmqY3glNIzHeJxxrhmgmnJWp+gjZfdWjNleIniVju
rjp8fJ8apjyejBoqRiHc1+FZXaQM2V+85x2SqgZJLOeTzpWjtD7FEp9nM8Iu
DFa1OuC8BjS6XStSze7S5r+szsqo6bwb1IrFjIJNqStJnD6j8zPgEzDQ2WZ0
WTOGcRkjygv+rbh8zP/t5r305/OyemjjEabjKT5+u1x62jqQjz7dhS43F7S0
/rXpE5VGJtcx3HTH0lUJKsh/oSUHbUnwZ2sFjIQmmA2fPPj7jy3A4jal7S2g
v5c45TrW81ACtu7aN9He3QNb7cxLjnaqwXZRBUOXo4IDfkEW4WWV4BrVlW36
PvnK9kunO8l1deulvXjRa6bK0kqDnEhfx2p2PwSUctnxn42ji2+hKOnrHpwL
97STmXS/svWoBTM/s+s6MOrqbBevvAO5N/akuMc/pPUviCwmDXhtqD2fab9W
MQziL1dwT8aS4Ju6uJazoQamxRklIX71sPcYuBXl09+j3DjwDZHNMISsFlud
9eyBMKclKBh4AOKPr6zaaEvAZIYR21UgxhOMj64SQWOv/fz/wXTz/aU7JEdG
b386CB1SbrQsuwdeXDMWlglJEORllyxzGAKbm77K0ppbuGmfwuoISwN0Pq9n
/f9dP/NB8K7UhQlMT2+L5WyR4eLhgNagk03QwOzLL2sm0XnuAjm5RAm1nLSc
/av6wLjCvnSujcTN1pW/qXYOQ+ZqH/PTvDbgxIhEt0sGcPtRVwun2XHYcd2m
yDtNCh68KoPLPn2wTrJ01itOA4ej/+Sf1jmt9zpCwOe+/ISEJAIq9PzNrHyc
d5QAZq4t34b6j9L0vGBhGBZGRe871qLNlK7Vc5eb2KOdqh+SdLvsobhFz+3c
GV1FIgGnOpO8zyUTMKXn3IJ7yasFBKydd2lqoOb7Rc+Wbun1QDE69/rwqXoz
PVvunJNpqPGWedxqRUWmnrXdgbkEFe1mus9tpOJjPVtNbc5ypuqK9nueF1I+
hnqO3pDcwkiXw5r7lyKzuupRtBASkfPDBBiowoR5z9uxpirU4l6wGlmWDw/d
CB2BZ8WOPEnxEIqezNkKZx+guMFIqmb2goNXoMf93RrMdGD7f9WvRKbr98zF
jGa44bWl5kD1MAosTzzdXz6Et2JjdR1NI8APnMoN9ldgXV/nh9sySeQ/Gik7
95YCzrIOMrTG4ziZ0njVfOMAFozyay85y2nfXbWb+le7BwqMJqYKhQH9WJ9y
MTxK+X//yb/fxR+LYYy8
    "]],
  Axes->True,
  BoxRatios->{1, 1, 1},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{380.2301153529265, 318.80866542425673`},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]]},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0.225, 
      Rational[1, 2]}, {0, 
      Rational[1, 2]}}, {{0, 0.5}, {0.225, 0.5}, {0, 0.5}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{2.3334749883637267`, -2.4147602033047755`, 0.41692641942720005`},
  ViewVertical->{0.34872616533086215`, -0.3404897893007872, 
   0.8731877031861695}]], "Output",
 CellChangeTimes->{3.8005982955297623`*^9, 3.800598525250518*^9, 
  3.800598891401959*^9, 
  3.800598935196535*^9},ExpressionUUID->"42bafe83-c008-4615-9c1e-\
36de5972cf01"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Application to atomic restrictions", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800350710464436*^9, 3.8003507206239758`*^9}, {3.800360586412717*^9, 
   3.800360667477003*^9}, {3.800360867984809*^9, 3.8003608720089808`*^9}, {
   3.800375657316785*^9, 3.800375663459549*^9}, {3.800418718823689*^9, 
   3.800418720238278*^9}, {3.800419008972451*^9, 3.8004190246609364`*^9}, {
   3.800419168936338*^9, 3.8004191713852158`*^9}, {3.800420249722497*^9, 
   3.800420282348441*^9}, {3.80051039022823*^9, 
   3.8005103977653093`*^9}},ExpressionUUID->"5de69816-9156-4d12-b52b-\
e6fb69b28666"],

Cell[CellGroupData[{

Cell["\<\
Optimized constraint vector of the atomic restriction P \\cap 000000\
\>", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800334237824501*^9, 3.80033425632769*^9}, {3.800420820098378*^9, 
   3.800420828849452*^9}},ExpressionUUID->"65b2e9d1-0063-4130-880b-\
f45ad283b811"],

Cell[CellGroupData[{

Cell["Intersection constraint vector ", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333274955217*^9, 
   3.800333292501219*^9}, {3.800338563129156*^9, 3.8003385635770493`*^9}, {
   3.800505365373273*^9, 3.800505378005158*^9}, {3.800508382455153*^9, 
   3.8005084119372997`*^9}, {3.800510105650564*^9, 
   3.800510114641844*^9}},ExpressionUUID->"a0297ffc-73d6-4d0f-aa59-\
2d0bc20e9f38"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "mP000", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mP000", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mP000", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"UltMP", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"UltM000", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mP000", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"UltMP", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"UltM000", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "mP000", "]"}]}], "Input",
 CellChangeTimes->{{3.800273680434623*^9, 3.800273686236724*^9}, {
   3.800273730343259*^9, 3.800273761883252*^9}, {3.80027382632062*^9, 
   3.800273871509775*^9}, {3.800273902812543*^9, 3.800273905858799*^9}, {
   3.8002739529626503`*^9, 3.8002739573290787`*^9}, 3.800273991975636*^9, {
   3.8002740356450853`*^9, 3.800274052852747*^9}, {3.800274095116119*^9, 
   3.800274097090621*^9}, {3.8002752808114853`*^9, 3.8002752863215446`*^9}, {
   3.800288664799821*^9, 3.800288665574307*^9}, {3.800333203075251*^9, 
   3.800333205588293*^9}, {3.800334271411273*^9, 3.800334388322111*^9}, {
   3.800335810255074*^9, 3.800335811644752*^9}, {3.800336020665453*^9, 
   3.8003360452590513`*^9}, {3.800505751666321*^9, 3.8005057585612383`*^9}, {
   3.800507039549816*^9, 
   3.80050704057944*^9}},ExpressionUUID->"e08004fa-a4cd-46f6-8cf9-\
5f5c61fa9e90"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], 
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox["1", "2"], "1", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "e"}]}]], "0", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "e"}], ")"}], "2"], " ", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     FractionBox["e", "2"], "0", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}], ")"}], " ", "e"}], 
     FractionBox["e", "2"], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}], ")"}], " ", "e"}], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "e"}], ")"}]}], " ", "e"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8002886675373373`*^9, 3.800335223618125*^9, 
  3.8003358642047853`*^9, 3.800336046977174*^9, 3.80034525818781*^9, 
  3.8004218735899563`*^9, 3.8004222533814507`*^9, 3.8004373220057983`*^9, 
  3.8005056672531443`*^9, 3.800505759232111*^9, 3.800506943980698*^9, 
  3.800510342799202*^9, 3.80060867005263*^9, 3.8006087956685057`*^9, 
  3.800615384957055*^9, 3.800619879203813*^9, 3.800684475797326*^9, 
  3.800687281236397*^9, 
  3.801742338855892*^9},ExpressionUUID->"19a5d78a-6857-459e-9620-\
da26d7db15e8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Optimizing intersection constraint vector (NB: Imposing eps >2/5 simplifies \
the expression)\
\>", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288899857778*^9}, {
   3.8003282797111673`*^9, 3.800328342203958*^9}, {3.800328801022253*^9, 
   3.800328814325501*^9}, {3.80033344857657*^9, 3.800333449064658*^9}, {
   3.8005084262747107`*^9, 3.80050843848452*^9}, {3.80051028995965*^9, 
   3.800510331669166*^9}, {3.800610238964903*^9, 
   3.8006102621197443`*^9}},ExpressionUUID->"b91ccd39-8c3d-483e-b6f9-\
a2d408275d42"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"e0", "=", 
   RowBox[{"2", "/", "5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Om1", ",", "Om2"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Om1", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP000", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP000", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"e", ">", "e0"}], "&&", 
           RowBox[{"e", "<", 
            RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Om2", "[", "i_", "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP000", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP000", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"e", ">", "e0"}], "&&", 
           RowBox[{"e", "<", 
            RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"ClearAll", "[", "UltMP000", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UltMP000", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltMP000", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om1", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "e0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltMP000", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om2", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "e0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "UltMP000", "]"}]}], "Input",
 CellChangeTimes->{{3.800274548884234*^9, 3.80027462840482*^9}, {
   3.80027504918095*^9, 3.800275069910883*^9}, {3.8003320757516336`*^9, 
   3.8003321024920607`*^9}, {3.80033340748212*^9, 3.8003334240951767`*^9}, {
   3.8003343999802732`*^9, 3.8003344236785803`*^9}, {3.80033446589198*^9, 
   3.800334469196515*^9}, {3.8003352037089767`*^9, 3.8003352479505796`*^9}, {
   3.800437325639176*^9, 3.800437327725429*^9}, {3.800608861275206*^9, 
   3.800608870530431*^9}, {3.8006089049911003`*^9, 3.800608905854335*^9}, {
   3.800609062765965*^9, 3.800609065553741*^9}, 3.800609459133547*^9, {
   3.800610090846573*^9, 
   3.80061009939673*^9}},ExpressionUUID->"3c1563fd-da7d-4c88-b2dc-\
484d9f138860"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{"1", "-", "e"}], "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"6", " ", "e"}]}]], 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox[
       RowBox[{"3", " ", "e"}], "2"], "+", 
      SuperscriptBox["e", "2"]}], 
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "e"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"6", " ", "e"}]}]], 
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "e"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "e"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"5", " ", "e"}], "+", 
       SuperscriptBox["e", "2"]}], 
      RowBox[{"12", "-", 
       RowBox[{"8", " ", "e"}]}]], "0", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "e"}], ")"}], "2"], " ", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]},
    {
     FractionBox[
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"7", " ", "e"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}]}], 
      RowBox[{"8", "-", 
       RowBox[{"6", " ", "e"}]}]], 
     FractionBox["e", "2"], "0", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}], ")"}], " ", "e"}], 
     FractionBox["e", "2"], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}], ")"}], " ", "e"}], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "e"}], ")"}]}], " ", "e"}], 
     FractionBox[
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"7", " ", "e"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}]}], 
      RowBox[{"8", "-", 
       RowBox[{"6", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"5", " ", "e"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["e", "2"]}]}], 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"6", " ", "e"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.800274481381729*^9, 3.800274630657099*^9, {3.800274978005506*^9, 
   3.8002750050934067`*^9}, 3.800275072508937*^9, 3.800275410363184*^9, 
   3.8002754577822237`*^9, 3.8002876680361223`*^9, 3.800288095099812*^9, 
   3.800288229686553*^9, 3.800335251407014*^9, 3.800335866072793*^9, 
   3.80033606081248*^9, 3.8003452861808558`*^9, 3.800422263463687*^9, 
   3.800437329761568*^9, 3.800506990530504*^9, 3.800510346333703*^9, 
   3.800608824891321*^9, 3.800608883647573*^9, 3.800608919136939*^9, 
   3.8006090786423397`*^9, 3.800609471931283*^9, 3.800610114142251*^9, 
   3.800615425330866*^9, 3.8006198932267036`*^9, 3.800684489727157*^9, 
   3.8006872943638687`*^9, 
   3.801742471005851*^9},ExpressionUUID->"dc345edd-028b-4e10-9eb4-\
a6b8de23ec10"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking that corresponding polytope not empty ", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 
   3.800288928413312*^9}},ExpressionUUID->"aabe40ae-f9b8-4b38-8891-\
2f333ef6ffd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UltMP000", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "i"}], "]"}], "]"}], "-", 
       RowBox[{"UltMP000", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800288141691176*^9, 3.8002881935155*^9}, {
  3.800288952730186*^9, 3.800288970179131*^9}, {3.800332111764304*^9, 
  3.8003321137719707`*^9}, {3.80033527581032*^9, 3.800335278882886*^9}, {
  3.800345300121319*^9, 
  3.8003453121217823`*^9}},ExpressionUUID->"6dd18043-1065-4b29-a120-\
dfe350a22b15"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hk81GkcB3CUZXMUtUQrR9hRSELa5EPjWtWGcVSL2tZRVoRS2gjl2pwl
WiGiGUMzRu4a55gpKrf8zIgcbSpRNllH7Owfz+t5vV/P83m+n9ejfiLQyVtM
RETkhnD9v9t7T3Q1vrU2n99b8LOLCxerycpnhpU0UWJkbfmMwsXOO7eyy5WM
oH093ZTsxMX+5/0PcpSsUDlvZrzjEBduXnN115WcUc+r95H5iYuX2+PISUpe
6O4jinlmXOR9dyj2T6WzmKxdqjXT5CJKsvyHBKWriBP0SO76pwWHj+SXfvyU
DjSa7dRPaIHUSpS77eY7eFdPH4/QboGW49QE51oh0ubP28ryODjfvhu3PtPx
KW0l6akHB4oVckOioqXoWCVV07vUjKpR8rMOswdwJryM1dKb0eyXs+nIZAWK
gvWO1eg1Y1Z771rG6WrYhExkJrU3QWy+ZN0mrYe4o2O6o8m3CSYrx6soTDYm
Yvxeb5VswrOrRu28rQ1YFKx49hQ3QjX1/Tx9qhG11t9fnLNuxPu54aE+g2aE
Lvs2XulsQOG7R22yyRwgu7nN4psGyKrQpsfHW5A7fygux6IeiacqffI0eeho
1/TQTKjDF4uS8ZOXH+MxRiQUOWycNWypUOA8wYw4hbdFio1hZsu1LvU2SKbF
SvdaPcKiX+9tnYtPsVt0UF/vykNss5RY9nn0DOMHRR0udtTC9q66b5liO9zt
P2+rkanFeZVjGiPuHeia148ijtRAd9JFqv9gJ5a04+gRxdVYv/ajZMtCJ2b/
3c7w+VCF1Q23S7dkd6GbbmQnaV6F340eDXy7vxvJiuKj26MqUfLTibz6L904
yp2tkW2twOx75XV/Z/TA8tti54ubK1BJsV2VbtWLt8q9i20+5bhsF3On4u9e
qD31WJvOfgD1l/ZEQUwfTswus94rPMCPu66mKxm+QIFzY0uiVxncN3fMi/a8
gNo+yZlzDSzMtiWNnonqx+k2201fZVi4tdrzrJMmAaVjD438e5hY/k3RuEub
wMrsa69T7Ux4cTpnD+kQiFWTb/JpZcIgmnz+oD6BnPiIr782MPFkhXTRzpQA
xZAUd7SEibmFfy6bHyDwbwB3hHKFCddPCde2niVQ7Bre67uTCbYD+QA9lICL
SXGSnz4TGqwlaVIYgYTC30NO6zAxFRCYrBVBwLS/viVElYmYSec0tXgCH710
LkdLMVHxRjVTIZtAX8MPbkVjDCjbDrjdzCVgNNouYAwxEEm9vnFDPoGbCS5J
5QMMHPAWz5KjEpjbs+F8QwcD46PvsqVZBDZoCrwHHjGwfqjyrlgLgRs9rIrv
0hlIlg4Pr+YR+CtG1vVBMgNr9lgd9m8lsJicpnsogQGxW90yL9oJ/PG3alhC
BAMRvL8m/uwiYOW6a1o7jIGFz8c56CXQcDwxqyWEgdAtpNzPLwiIKmn9cSKA
gRnH6Qv0AQJ5Zd264T4MBERWUTwHCWRzb5wy8WTgHTNcf/0wAQcvm90fXRgY
kZIevzRO4GTX9TRvawY6uaRDDtPC/0mx13bTZCCRcXsxR3kA7LhtZ8Ly7kM8
PMp5d9AAJmPYvheySiBC9ywdlefj6ocJ66xqOniT/QF3vuPjJMVd5nIpHYkG
jvruG/lgkTxPe9HoUKwhM/pU+EjV1ZgzyKRD/zGp5AlJaA0YdoXS4f56hso0
52OS6r9f34SOWvW43It+fKQz2/V/qSxChLeI567TfBgtuMhTGEWwooepfA7k
w0FTIWX/vSJ0Gvhnnz7Hh+R9V2fzm0WYgGPW8Ug+RGYCZbedK4KC56YMmww+
Og80W6sbFyE4qzRJvpkPsxNKbyIraaheyoprbhH2z+MolzFoWPKMjQp+zMf9
c7zRkXs0xG3xONf9jI+aoXfbrTNoyL6/xuN6Px8t1ZYN8udpGJH94rqPz4dB
BTnDNpAG7aARh5lBPuxcn4iG+9LAMq6xchoVntMCMt660cCt99aV/8BH/B+c
qlZTGtaoO2o3T/OhlhNguGoHDQ5XzNSCZ4T9anj79urQwLddv6F7jg+20g31
ciUaVIuXZaIX+NAUk/84JUeDl/Q7CcOvwnkkCmXbGhqmOhsX08QEyAvfQdxb
oGLnzvuzluIC3HcbmB+boeLCzczpTxICSHMPszTeU1E/F/02f40AgyqVi7+O
UbHqaMCYo4wAvat9yCQ+FXbsIy9F1wlQU+u5V+EZFcmbrfvL5AX4d1+K+Df1
VGwc2/RUbqMAZ7ozRd7nU+FhLcFtUhagiAjc+eoGFXdpM/VBKgKYll826o+h
Qte/9UGXhgAnX9vkt52iwnI2NCtNT9hvb4jW4x1U+El0n5IjC2BWTyYUmu+h
blu8pFyAAIdXOG/WjRfCpFfx+fUzAqRSdnnp9ReCdYmWtiFEALstI8H72wpx
9zlPeeMFASKNCZtEViHiA8X1VKMFkNRyblULL4RTebSjXobQBldMbyoU4s2P
4Vk/1QvzX+oaSuwLIGcfrBstOwhNMjUopTofg3qdPWHsQTSqbbk6xc0GKxea
454vYXBGtY7CyYBHqYmcyvJLvCL67BbXpSEyJj9qsHgIFr5lpVeMY8GYULkt
e2AYFgZf5IuWQhGfE3N86OdhiEibB3NyQ+Hl9EGL6Sh010zelEUovmezWQfd
htGoWOB/NuYc/kz5hZd4YhhqmZvr9q49i5Mmf31aEzaMyGNR+x5rBUHj6gY7
CaowT5qs+73OB8uml2T6i4TzLKvcMsR9MPBhrJtaIrTu0dRXB72R6lbuYVMm
zF/aPtQz9BtWtjqFxLCFFl03aSz2Kwa7UnJX9Qjf2+2Y35HjiprYud96+oR+
qsraaOiC9D3HdAoIoVfdXcrjUbD/nn7FviGhfZt+DvzogIcXnrdGvRV6op8p
nmyDDD3jFMdJoYNKadcekhE0mu2sPi20xdSm1DcWIB3wH278LHQ6+QMp1gSr
RXsLU+eEFtF7SBozwKvKPX7HF4SWbFu0j9YG269gu8FXoeOZI5ciFZCpKjW7
svL/fZHBxrfG5v8B/oeCcA==
       "]]},
     Annotation[#, "Charting`Private`Tag$3274#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0., 0.16666666354875284`}}, {{0, 0.5}, {0., 
     0.16666666354875284`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8002881732395067`*^9, 3.800288194111085*^9}, 
   3.8002889720336123`*^9, 3.800335279888651*^9, 3.800335866184128*^9, 
   3.800336082395033*^9, 3.800345313112615*^9, 3.8005104243005238`*^9, 
   3.800684489921035*^9, 3.800687294524197*^9, 
   3.801742496707931*^9},ExpressionUUID->"6083ce49-7aca-44a8-813e-\
5aaf8ddfcf9c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Optimized constraint vector of the atomic restriction P \\cap 000001\
\>", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800334237824501*^9, 3.80033425632769*^9}, {3.8003354529614267`*^9, 
   3.8003354535196533`*^9}, 
   3.800422169678987*^9},ExpressionUUID->"9eaf6307-a947-4247-abae-\
947ddd804234"],

Cell[CellGroupData[{

Cell["\<\
Intersection constraint vector (NB: Imposing eps >2/5 determines the maxima \
in the coordinate u(m\\cap 000101)_{1+2.2+3.3})\
\>", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333274955217*^9, 
   3.800333292501219*^9}, {3.800338569016665*^9, 3.800338569424432*^9}, 
   3.8005105430986013`*^9, {3.8005106284594383`*^9, 3.800510639492528*^9}, {
   3.800610227395849*^9, 
   3.800610228259955*^9}},ExpressionUUID->"feecb589-7612-4c41-a7d8-\
2ab5c76d067b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"e0", "=", 
   RowBox[{"2", "/", "5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "mP001", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mP001", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mP001", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"UltMP", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"UltM001", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "e0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mP001", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"UltMP", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"UltM001", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "e0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "mP001", "]"}]}], "Input",
 CellChangeTimes->{{3.800273680434623*^9, 3.800273686236724*^9}, {
   3.800273730343259*^9, 3.800273761883252*^9}, {3.80027382632062*^9, 
   3.800273871509775*^9}, {3.800273902812543*^9, 3.800273905858799*^9}, {
   3.8002739529626503`*^9, 3.8002739573290787`*^9}, 3.800273991975636*^9, {
   3.8002740356450853`*^9, 3.800274052852747*^9}, {3.800274095116119*^9, 
   3.800274097090621*^9}, {3.8002752808114853`*^9, 3.8002752863215446`*^9}, {
   3.800288664799821*^9, 3.800288665574307*^9}, {3.800333203075251*^9, 
   3.800333205588293*^9}, {3.800334271411273*^9, 3.800334388322111*^9}, {
   3.8003354565287247`*^9, 3.8003354683942137`*^9}, {3.800335828073112*^9, 
   3.800335828950879*^9}, {3.800336088702745*^9, 3.800336111848463*^9}, {
   3.80051065222259*^9, 3.8005106598090878`*^9}, {3.800610192066968*^9, 
   3.800610193088216*^9}},ExpressionUUID->"40295c7f-4eeb-43a0-a0fe-\
3072881f4c21"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], 
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], "1", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "e"}]}]], "0", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "e"}], ")"}], "2"], " ", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     FractionBox["e", "2"], "0", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}], ")"}], " ", "e"}], 
     FractionBox["e", "2"], 
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "e"}], ")"}]}], " ", "e"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8002886675373373`*^9, 3.800335223618125*^9, 
  3.800335542327608*^9, 3.800335866221874*^9, 3.800336113245442*^9, 
  3.800338838679536*^9, 3.800345367968464*^9, 3.800510587694771*^9, 
  3.800510671878025*^9, 3.8006097393438597`*^9, 3.8006101944996967`*^9, 
  3.8006154423322077`*^9, 3.800617829894669*^9, 3.800619902185795*^9, 
  3.800684490003537*^9, 3.800687304552243*^9, 
  3.801742509251863*^9},ExpressionUUID->"59880dc9-ef17-4ac6-9675-\
84b401e72a09"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimizing intersection constraint vector", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288899857778*^9}, {
   3.8003282797111673`*^9, 3.800328342203958*^9}, {3.800328801022253*^9, 
   3.800328814325501*^9}, {3.80033344857657*^9, 3.800333449064658*^9}, 
   3.800510562509433*^9},ExpressionUUID->"1ef0e376-9a87-4542-9499-\
b6a50895ab19"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Om1", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP001", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP001", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"e", ">", "e0"}], "&&", 
           RowBox[{"e", "<", 
            RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Om2", "[", "i_", "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP001", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP001", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"e", ">", "e0"}], "&&", 
           RowBox[{"e", "<", 
            RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"ClearAll", "[", "UltMP001", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UltMP001", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltMP001", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om1", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "e0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltMP001", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om2", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "e0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "UltMP001", "]"}]}], "Input",
 CellChangeTimes->{{3.800274548884234*^9, 3.80027462840482*^9}, {
  3.80027504918095*^9, 3.800275069910883*^9}, {3.8003320757516336`*^9, 
  3.8003321024920607`*^9}, {3.80033340748212*^9, 3.8003334240951767`*^9}, {
  3.8003343999802732`*^9, 3.8003344236785803`*^9}, {3.80033446589198*^9, 
  3.800334469196515*^9}, {3.8003352037089767`*^9, 3.8003352479505796`*^9}, {
  3.8003354704036617`*^9, 3.8003354958452263`*^9}, {3.800510666262658*^9, 
  3.8005106698459673`*^9}, {3.8006101757867193`*^9, 
  3.800610177350341*^9}},ExpressionUUID->"99c7beb8-6081-4ffc-9129-\
ddd079f8838a"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{"1", "-", "e"}], "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "3"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]], 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], 
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"4", "-", "e"}], "6"], "1", 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"5", " ", "e"}], "+", 
       SuperscriptBox["e", "2"]}], 
      RowBox[{"12", "-", 
       RowBox[{"8", " ", "e"}]}]], "0", 
     FractionBox[
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"11", " ", "e"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     FractionBox["e", "2"], "0", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}]}], ")"}], " ", "e"}], 
     FractionBox["e", "2"], 
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{"1", "+", "e"}], "2"], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "e"}]}]]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "+", 
      FractionBox["e", 
       RowBox[{
        RowBox[{"-", "12"}], "+", 
        RowBox[{"8", " ", "e"}]}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.800274481381729*^9, 3.800274630657099*^9, {3.800274978005506*^9, 
   3.8002750050934067`*^9}, 3.800275072508937*^9, 3.800275410363184*^9, 
   3.8002754577822237`*^9, 3.8002876680361223`*^9, 3.800288095099812*^9, 
   3.800288229686553*^9, 3.800335251407014*^9, 3.800335544853155*^9, 
   3.800335868740312*^9, 3.8003361175630913`*^9, 3.800338858345463*^9, 
   3.800345381786792*^9, 3.800510676136174*^9, 3.800609754196622*^9, 
   3.8006102092007732`*^9, 3.800615485795986*^9, 3.800617879910668*^9, 
   3.800619921183462*^9, 3.800684504794342*^9, 3.800687318435017*^9, 
   3.801742641108901*^9},ExpressionUUID->"2cc08d0c-e3d4-42ad-b3f5-\
41635998d831"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking that corresponding polytope not empty ", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 
   3.800288928413312*^9}},ExpressionUUID->"d96f784a-9858-4348-87a2-\
8d6830cf186f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UltMP001", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "i"}], "]"}], "]"}], "-", 
       RowBox[{"UltMP001", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800288141691176*^9, 3.8002881935155*^9}, {
  3.800288952730186*^9, 3.800288970179131*^9}, {3.800332111764304*^9, 
  3.8003321137719707`*^9}, {3.80033527581032*^9, 3.800335278882886*^9}, {
  3.800335499078309*^9, 3.8003355031742887`*^9}, {3.800345390596264*^9, 
  3.800345395371812*^9}},ExpressionUUID->"940d7847-9681-4739-a38e-\
71b892990430"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk4lekbB3BboWaEmnTKEqkOozqX5FepvkLpZ81SaCjJ0sgURlpG5ciW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       "]]},
     Annotation[#, "Charting`Private`Tag$3332#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0., 0.16666666383219952`}}, {{0, 0.5}, {0., 
     0.16666666383219952`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8002881732395067`*^9, 3.800288194111085*^9}, 
   3.8002889720336123`*^9, 3.800335279888651*^9, 3.8003355449807787`*^9, 
   3.8003358688544188`*^9, 3.800336132038974*^9, 3.800345396353737*^9, 
   3.800510682761588*^9, 3.800684504940137*^9, 3.8006873186029387`*^9, 
   3.801742662500515*^9},ExpressionUUID->"3f59ac03-27d2-474a-a65b-\
668e9ccf6657"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Optimized constraint vector of the atomic restriction P \\cap 000101\
\>", "Subsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800334237824501*^9, 3.80033425632769*^9}, {3.8003354529614267`*^9, 
   3.8003354535196533`*^9}, {3.800335654896269*^9, 3.800335655920681*^9}, {
   3.800420921777011*^9, 
   3.800420924638973*^9}},ExpressionUUID->"c20dc73e-b151-4b30-891d-\
d00832991258"],

Cell[CellGroupData[{

Cell["\<\
Intersection constraint vector (NB: Imposing eps >2/5 determines the maxima \
in the coordinates u(m\\cap 000101)_{1+2.2+3.3} and u(m\\cap \
000101)_{p1.1+p2.2+p3.3})\
\>", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333274955217*^9, 
   3.800333292501219*^9}, {3.800338576034686*^9, 3.800338576444957*^9}, {
   3.800463250899439*^9, 3.8004633775639467`*^9}, 3.800510456256585*^9, 
   3.800510617280307*^9, {3.800610222531354*^9, 
   3.800610223371852*^9}},ExpressionUUID->"756a71a1-78de-4aad-a814-\
ea525c3976f0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"e0", "=", 
   RowBox[{"2", "/", "5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "mP101", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mP101", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mP101", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"UltMP", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"UltM101", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "e0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mP101", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"UltMP", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"UltM101", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "e0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "mP101", "]"}]}], "Input",
 CellChangeTimes->{{3.800273680434623*^9, 3.800273686236724*^9}, {
   3.800273730343259*^9, 3.800273761883252*^9}, {3.80027382632062*^9, 
   3.800273871509775*^9}, {3.800273902812543*^9, 3.800273905858799*^9}, {
   3.8002739529626503`*^9, 3.8002739573290787`*^9}, 3.800273991975636*^9, {
   3.8002740356450853`*^9, 3.800274052852747*^9}, {3.800274095116119*^9, 
   3.800274097090621*^9}, {3.8002752808114853`*^9, 3.8002752863215446`*^9}, {
   3.800288664799821*^9, 3.800288665574307*^9}, {3.800333203075251*^9, 
   3.800333205588293*^9}, {3.800334271411273*^9, 3.800334388322111*^9}, {
   3.8003354565287247`*^9, 3.8003354683942137`*^9}, {3.800335659201914*^9, 
   3.800335682372549*^9}, {3.800336137528686*^9, 3.800336150124751*^9}, {
   3.800462500651758*^9, 3.800462509794058*^9}, 3.80046324391191*^9, {
   3.800610216763942*^9, 
   3.8006102174751387`*^9}},ExpressionUUID->"88d455b4-b9c7-401e-b302-\
42fe7e234ca9"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], "1", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "e"}]}]], "0", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "e"}], ")"}], "2"], " ", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     FractionBox["e", "2"], "0", 
     FractionBox["1", "2"], 
     FractionBox["e", "2"], 
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "e"}], ")"}]}], " ", "e"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8002886675373373`*^9, 3.800335223618125*^9, 
  3.800335542327608*^9, 3.800335868891412*^9, 3.800336151486123*^9, 
  3.800336445934557*^9, 3.80033648474407*^9, 3.800338294533412*^9, 
  3.8003385817782784`*^9, 3.800345644964422*^9, 3.800348665398185*^9, 
  3.800422329096406*^9, 3.800437158986905*^9, 3.800437353857316*^9, 
  3.8004598575664787`*^9, 3.8004618004821377`*^9, 3.800462510644228*^9, 
  3.800503712144129*^9, 3.800510489339114*^9, 3.8006097703562317`*^9, 
  3.800615498442307*^9, 3.800619929953233*^9, 3.800684505010593*^9, 
  3.8006873269006166`*^9, 
  3.8017426703513403`*^9},ExpressionUUID->"32cb330b-6cb2-4546-8cb5-\
34796564fe6d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimizing intersection constraint vector", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 3.800288899857778*^9}, {
   3.8003282797111673`*^9, 3.800328342203958*^9}, {3.800328801022253*^9, 
   3.800328814325501*^9}, {3.80033344857657*^9, 3.800333449064658*^9}, 
   3.800510477507092*^9},ExpressionUUID->"724f374d-6373-488e-9509-\
e397fc40623a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Om1", ",", "Om2"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Om1", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP101", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP101", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"e", ">", "e0"}], "&&", 
           RowBox[{"e", "<", 
            RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Om2", "[", "i_", "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
             "\[GreaterEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP101", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "k"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Coef", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
             RowBox[{"mP101", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"e", ">", "e0"}], "&&", 
           RowBox[{"e", "<", 
            RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "dd"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Coef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";", 
  RowBox[{"ClearAll", "[", "UltMP101", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UltMP101", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltMP101", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om1", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UltMP101", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Om2", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"e", ">", "0"}], "&&", 
        RowBox[{"e", "<", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "UltMP101", "]"}]}], "Input",
 CellChangeTimes->{{3.800274548884234*^9, 3.80027462840482*^9}, {
   3.80027504918095*^9, 3.800275069910883*^9}, {3.8003320757516336`*^9, 
   3.8003321024920607`*^9}, {3.80033340748212*^9, 3.8003334240951767`*^9}, {
   3.8003343999802732`*^9, 3.8003344236785803`*^9}, {3.80033446589198*^9, 
   3.800334469196515*^9}, {3.8003352037089767`*^9, 3.8003352479505796`*^9}, {
   3.8004370692490664`*^9, 3.800437126761466*^9}, {3.8004373596372538`*^9, 
   3.8004373621374807`*^9}, {3.800437495922557*^9, 3.80043751371166*^9}, 
   3.8004375579420424`*^9, {3.8004376163550377`*^9, 3.8004376195365953`*^9}, {
   3.800461443617649*^9, 3.800461444967482*^9}, {3.800461677486505*^9, 
   3.800461679347888*^9}, {3.800462522805271*^9, 
   3.800462524836698*^9}},ExpressionUUID->"8aeb8063-a9e8-4902-bc96-\
a1519e598fba"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"1", "-", "e"}], "6"], 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"3", " ", "e"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], "1", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "e"}]}]], "0", 
     FractionBox[
      RowBox[{"2", "+", "e", "-", 
       SuperscriptBox["e", "2"]}], 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]]},
    {
     RowBox[{
      FractionBox["1", "4"], "+", 
      FractionBox["e", 
       RowBox[{
        RowBox[{"-", "12"}], "+", 
        RowBox[{"8", " ", "e"}]}]]}], 
     FractionBox["e", "2"], "0", 
     FractionBox["1", "2"], 
     FractionBox["e", "2"], 
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{"1", "+", "e"}], "2"], 
     RowBox[{
      FractionBox["1", "4"], "+", 
      FractionBox["e", 
       RowBox[{
        RowBox[{"-", "12"}], "+", 
        RowBox[{"8", " ", "e"}]}]]}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], 
     FractionBox[
      RowBox[{"2", "-", "e"}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.800274481381729*^9, 3.800274630657099*^9, {3.800274978005506*^9, 
   3.8002750050934067`*^9}, 3.800275072508937*^9, 3.800275410363184*^9, 
   3.8002754577822237`*^9, 3.8002876680361223`*^9, 3.800288095099812*^9, 
   3.800288229686553*^9, 3.800335251407014*^9, 3.800335866072793*^9, 
   3.80033606081248*^9, 3.8003452861808558`*^9, 3.800422263463687*^9, {
   3.800437150575572*^9, 3.8004371704262133`*^9}, 3.800437371239341*^9, {
   3.800437605525095*^9, 3.8004376297042313`*^9}, 3.800459870618774*^9, 
   3.8004601832928*^9, 3.8004614909557943`*^9, 3.80046180977064*^9, 
   3.800462527326013*^9, 3.800503716757783*^9, 3.800510492663822*^9, 
   3.800609786062627*^9, 3.800615541186507*^9, 3.800619945982876*^9, 
   3.800684520138578*^9, 3.80068734036196*^9, 
   3.801742802715716*^9},ExpressionUUID->"e9e19a74-fce7-480a-8145-\
ca534142a9df"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking that corresponding polytope not empty ", "Subsubsection",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.8002707119688*^9, 3.800270733449829*^9}, {3.8002887251981773`*^9, 
   3.800288757986334*^9}, {3.800288851206008*^9, 
   3.800288928413312*^9}},ExpressionUUID->"d241cd65-7c8e-4f72-aae5-\
0edefe7f4ab7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"UltMP101", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "i"}], "]"}], "]"}], "-", 
       RowBox[{"UltMP101", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "e0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800288141691176*^9, 3.8002881935155*^9}, {
   3.800288952730186*^9, 3.800288970179131*^9}, {3.800332111764304*^9, 
   3.8003321137719707`*^9}, {3.80033527581032*^9, 3.800335278882886*^9}, {
   3.800335499078309*^9, 3.8003355031742887`*^9}, {3.8003357153210897`*^9, 
   3.8003357187052107`*^9}, 3.800503709304935*^9, {3.8005037575892687`*^9, 
   3.800503759717927*^9}, {3.800687419114471*^9, 
   3.800687423556148*^9}},ExpressionUUID->"81e67dbe-b88d-45b3-8285-\
1830c316df3f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hsw1WkYB3AOua+1qpOyLcqWpItFU82pr07KlpWYsnJfyR6XIolsy7p0
oY7SUiFSs1udXPL+NqqTU1uhpWxLe8K5/k4XhSSDItd9949nnvnMM/PMfJ8/
HpuwWJ9dHC0tLU9a//dNeY/OFRbKYNDTyg1KYMAvWoY5RTIIMkoz+NS8i/kv
iqhTh437FlIvrQpeVHxOhoTY+3UD+xjMeDxw43yJDLzA81FZ1BqO5dPfLsrA
/f6ry9fjGRyIjza4dlWGYp6d1HAvA5G3yf4HYhlse/qMa3YzsGqdfFKqlGHz
vJGGxAgGu/TsmCUTMkgSn6sqQhis+TBttsVcOS4MundP+jFwuJSvfRNyrO2S
fin2ZtBj5B+vFyqHtCbKsHszg3uOLTuNMuXQG1ny6Jf1DBaaj8mjLsnBc9JR
OfIYBIkC5Qcb5BgdEpkHuDAon9rjv65LDudDLyK7lzBoNLkVdtNAgTi5T9H7
BQwS/63pz7ZTgFMhzDa3pvcICJ8y81BA6njwbYEFg9aCTWe+jVbAzTwzt+AL
Biln2UrnEwp0rNy+YdSQQa2XvUcKUeDuGhuzAxy6/055XGKLAg/vrzsbN0bw
rlfFtR1UwDXXR9A0SKBp3bghY7oSAv0X10t6Cd4mhQ7lr1Ait9lY3vKKIKt9
6SLdHUqM82NSrFUEQ71Or+cnK2GXfsv63TOCpLru+SPnlNB4VjdynxA0ebV1
/yyh81S1892HBJWnk1yClUo0n6q8nPkngai4SXtoku7nmnr8fpMgfoeP72or
FdxS9q5yIwTb2o8vduGr8Kp5j3yNiKDR9KcjwnAVJDb7m7ZdIDAaPx+Zf0iF
DhP9wt4CgvCyhL+3XlGhq/PZMmUuQY5puvjOXyqsvGeU4JlN4O7AX3z0jQom
lp2lqnSC2cbVc6cZqeEbfbi8LpngdmlggZO9GtfExWMO8QT7PtTkcT3VSGOe
F/ZEEoxqbZxVtluNuPrPtzqEEUx/eMy6KEeN4GZ+RI4/gdt3aWVriRrq4JJW
Vx+C9VkVkrwWNbI+C/2UvJnA/3C2V8kg9XHXNh0+gQ7PUqDDZRGRaeFRsYrg
oOilwZwVLLb4mDopHWm+tkD7Tj8Wfpbetf6LCARiE2loMotGz7K8H2wI/Hz3
6qwqZLHct/VO1myCkOoj1xtqWfQHRSSNmxG4ND59y1GyEG2pXjlqQLBUPEfz
K/Vr96s726gXlIVJ56lYfPPjRM4f1FzhgISvZqGrX6eJoh7xMj+RoWExY3td
qkKfQNLuvZzTyUKQmF8s0aP53rQkaPexqLcJCEnVJeB1WESeouZdcUj0p3Zu
Cg2yec/C7HGgcAW1bXn/hnX9LJTKjht9OgR6sWaz0gdYdDHQDaF+9NFLrDXM
wiiyPg0cggdvzlbmUi9vS8mxpK7tYC9aj9A8JacLh7UJKm7HHnP9xCLBXlNV
RX0i9WRA2hi9V71GakV9JLbdy2ycxTWhUDmmRfBLqJXbBerVOWdetlPH8asc
7k2w+Ph1w/uT1AKnYeutkywKarqHoqlDbTFTQx0eE/PJndpv5lHDuCkWFhs9
J+ZTe+v9MzFFHbNWSL8ZwX84zmUf
       "]]},
     Annotation[#, "Charting`Private`Tag$3388#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->NCache[{
     Rational[2, 5], 0.06250000012755103}, {0.4, 0.06250000012755103}],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[2, 5], 
      Rational[1, 2]}, {0.06250000012755103, 0.06818181807640411}}, {{0.4, 
    0.5}, {0.06250000012755103, 0.06818181807640411}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8002881732395067`*^9, 3.800288194111085*^9}, 
   3.8002889720336123`*^9, 3.800335279888651*^9, 3.8003355449807787`*^9, 
   3.8005037301268597`*^9, 3.80050376050966*^9, 3.8006845203627157`*^9, 
   3.800686144017088*^9, 3.800687340568948*^9, 3.8006874242641478`*^9, 
   3.8017428625938377`*^9},ExpressionUUID->"aba99088-46dd-4314-b979-\
ebbc85bc69c9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking Localisation of P", "Subchapter",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.668764909524869*^9, 3.6687649132356987`*^9}, {3.668772233307777*^9, 
   3.668772256141922*^9}, {3.668776207453938*^9, 3.668776223455049*^9}, {
   3.6687763053941708`*^9, 3.6687763120760612`*^9}, {3.6688689685189238`*^9, 
   3.66886899144954*^9}, {3.684759369879553*^9, 3.684759389271715*^9}, {
   3.7683087321468973`*^9, 3.7683088127907248`*^9}, {3.768312536331794*^9, 
   3.768312556140061*^9}, {3.774932607301393*^9, 3.7749326148329687`*^9}, {
   3.77847952961257*^9, 3.7784795366286497`*^9}, {3.800333164999297*^9, 
   3.8003331809192247`*^9}, {3.800333506591865*^9, 3.8003335182896557`*^9}, 
   3.8003338910679893`*^9, {3.800350396416821*^9, 
   3.8003504029518957`*^9}},ExpressionUUID->"a0173f28-532d-4ad1-8e2e-\
48b1c3c06088"],

Cell[CellGroupData[{

Cell["\<\
Checking o(m)_1,o(m)_2, o(m)_3, u(m)_{1+2}, o(m)_{2+3}, u(m)_{1+2+3}  < 1/2 < \
o(m)_{1+2}, o(m)_{1+2+3}<3/2\
\>", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800350710464436*^9, 3.8003507206239758`*^9}, {3.800360586412717*^9, 
   3.800360667477003*^9}, {3.800360867984809*^9, 3.8003608720089808`*^9}, {
   3.801742920568967*^9, 3.8017429240794897`*^9}, {3.801742971925465*^9, 
   3.801743019019313*^9}, {3.8017430766121273`*^9, 
   3.8017430780586443`*^9}},ExpressionUUID->"abaef228-4af2-44e5-bbeb-\
b1a30fd6a376"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "4"}], "]"}], "]"}], ",", 
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "5"}], "]"}], "]"}], ",", 
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "6"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}], ",", 
       RowBox[{"UltMP", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "6"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "e0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8003606908112507`*^9, 3.800360818019533*^9}, {
  3.8006219460534353`*^9, 3.800621960402252*^9}, {3.800622024090116*^9, 
  3.800622069632041*^9}, {3.80068744548211*^9, 3.8006874597919683`*^9}, {
  3.800687662617588*^9, 3.8006876636081133`*^9}, {3.8017430406225777`*^9, 
  3.801743110671488*^9}},ExpressionUUID->"22be6b5c-115d-41bf-901b-\
a3aead3f38d0"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkHtUzGkYx7tsaUcXS5fp4lSrTTetpM6pLd9VareDM8YhU2GnXE4tykYG
LUmr26asaruJnXaRqRbrMlLhIEq7FE41M+/v94bDSLI0jVq67Nsf7/mez3O+
z/d53sc1IWXlJiMDA4Pl7E1pVPG9qooKFd4JhLf1HgRhlV/CoVKFgPVWD0Se
BCHykqeVjC2LDXvPMPY9u97zWJUKGfLuZ+u8CKw7hi4fr1YhURz+rNWboM/I
8eHvchUw7p5Z6kuwO3WL2Z9nVDA7ZBfkv5CgVmyedrOR8erqikQQOHdN3D9B
VBAb562oXEOwydTj/LxxFZwydVFWyQShehN74Ww1NktWrdFlEficLDFUQg16
93pCYRXBK0FsqqlUDTf/yLid5wlu+HVuEGSp4dRt3S1oJ5g786P6+5NqlNs8
eWXRR7Cudq06vVUNuyblnQ16grrJ5NjFL9XofmNvnWDOoc38SoLSTIOv5E89
lK4cdj269DbPQ4NE1/jeA4EcQuI2Ts5YqsHY7WuOA8s4dJVH/frtFg3qU8s6
LsRz2FdGGxYWatBz37vcdjeHJpHX0n3nNDj12eKcgcMsv6Vu+65ODT7MDVK6
13AYfM3Zuuk0SP+DjuqUHPq6IiMOzmJ3GOnf7f03hwGZdLgkkCAi2KTgzRMO
uT2+np/EEMyTed1zH+Ew/Nr/xZw9BM3Ewq1LwEN2q3/OKLuLzOrm2IQzj3ZR
d/+PzQSrY1bpavx5NJTKAtYTdse98+1vR/KoPdZuODxBMJbVQKRxPFJjVkYH
O3PYKszdnJ7MY1XPz94BYRz8pptYT8/i0Wa5N7tgI4eXDRkymzIegrHjSSU/
cVAUeO05eYbHRsXOf1ac5uBopi2qaeFx2DKzseUuh+hy4RLPTh7f+IR552g5
TOR11S94ysN++sXZJmzvqFJHkVzP4+qJteX+Xiw396GffBrFDv2lYtvlPCT6
q72TDhQfDCLtFNt4JFsO39L5UMy6k+9SeZhHREbTpm2LKJYsO6BYdI6Hm4Wh
NlRMEZ5b31zM5i6tyZTUJVDEHsoTVevY3IunfJLSKIxDHBONbSmaL78PUeRQ
pNc+M3MIpHCIvS48Uk4h6F7r9VxC8QWEEdcUFImN5o+leyj27RgKLW2ikET/
YBxUQdGrN0sb6aD47mL2hVZWl7XUza7kKALaHg4YEZZXtCBocJDCt9Gh7yhj
p6TRRwFvKNwVCY8/Z76j9YFb9zO2LRhqDuMpuBSnUqt/KUZFMwsP9lG80Ba0
+b1le/aI5xs9p7hZbXg5bYj9T9u505D1nXYJrvv4niKkV5j0C+MFnhb68BGK
he3Sda4sx69KElLA2K3ubcRilpPfJLnlNEphmjLDLpPlnBsc/yv0P4p770WN
BszXYUeEGR/ZHG1ZwxHGFcqA4LuMm3qp3IX1qW9Mi7Eao6i/mpL/NetrtrIp
OsG4cH9R3AHme3f8Mbk+TpGd0iOawerx+e/6p01QZEidl/zGOJJmD4sYbw87
63OD+ba0Ohj1MU70H3FZwbQ+2t7EY5JC6gabqXq8+IjJdsYSm5xPpzT/Uobx
FaZi0wfjk0w9s7QTU/o/3xZ/XQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$3486#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1HtUDFgcB/DpoTNG26RSGdqGUqQiNUXSl6HUtnaMR2oq2uQZSis9KGpX
JCUaGz21sSgp69nDWYTFsmLbMs87y6Wt7G4iRa+9+8c993z++Z3v/f3O/U2K
il22Tp/D4Sxh5/87MP9h0YkTCqSnXPaziqAQF86AoFCBQt2Zk6bMPuXyF4XM
uqGMgdHMrjWrpxUXKaAJ664dDKew+LXnammJAvyCM4IXzDr9Cc8qyhW4d2x/
x3nmpPgY7oVzCjjyeQli5rNS44TbdQpk1Q+It4ZR2D4d/q1MrUA+N+1iSSjF
OqOpF12GFKiJSPLqWkUxr3fUeGsbJdoHpfUIpnA+Lde7BiX43qLF21ZQdPJk
8UaRSiRUy8T1yyhuujWv5X2rhF5adg9ZSuFoNqDcfFqJ5kfzE40lFBFnw5W7
7irhO6/yTvASiqqRbbIFfylhUp4kSwmiuG98PeoaV4Xiq/LXDYEUO3+/0p01
VQXO9LU/GAawfoRFj5gGqZDwSOvt4E/x9Hjg9wExKhy9I7Rfv4gitYBUe+Sq
4PnVyiNpYooGiVNQaq0KcRKuYel8Vv9GVdzOZhXi45qnqH0p/n6jsbR/pwL/
lIWsx4f176m/X4a5Gsr0/i2Ocym6EiPfyz3VmPIuw9NjDsWBNtdphqFq/Gwa
ZhvgRfH+jftru2Q1vhC6BuwSUSQ2ddj1F6mRbO7y0z53igeS1o7djWpklXnl
1LhRVB9LFK1WqxEfXdWhm8HmUfxA7/2wGqf2NZl1uFDEhy4L9rbVQLom3GSs
M8WKtuzpIrEGsy8V7eQ7sfwmKZmHojWIDYiYNW4qBW+wdJP8Ow08mxY4zHWg
iK7c8XjpGQ1SknvHeNlT5Jik1934RQOTWv2I5ZMpFjuLp+9v1+CO/8cNiUKK
8WMu24ziadEi+7Mz7nOK+rLw4+5OWsS4tvtmT6T4pvdKvuUSLb7ekvRjioDi
E8ffqnKrFhPfGlhkW1OY3zsoLMzRwvpSXmiFJcWiL/dW+tZqcW3VBo88C4qF
B8435jdrsdYgJK3UjEK2L0tS8k6LF5PzeveaUhj4TNhoYEmgEt4zizGh2HX2
JVfgSSCXNxknGrP3tYY7vQohaPVvuRDMo9hYZ9wSmUywPb8zOoRLERK83WDO
CYKclTtmRBlRrLmceeluA8HuAoUNDClE95916asJzpm75Prqs/9TJ9AdZf4k
7TwuYnaojGqZrCF4HLqnwpnZ8lBPo1hLcPvWzOsC5n6JWW6GjsDvj1ryQY+i
sU06U/8VQaHNFMca5oXtzTv0/mF57rcW2DL7PLfedIT5ybTsEktmjweREZP+
JWiaZVXxGbN9Vbffgm4CT6+r1QMcCqNYU6v0HoKUN/xbbcwPP0jqOH0ECwVu
usPMt9sLqvOYDyWseZnJ3PCclAv7CTZvWPc6lfl8fezB+R8JSnn9XTHMuWmH
w/YOEFi5ze5dzJwZ2yYxHSRwtrPr82XeE2m76CSzpOJVv4g5TlzjfHOIIDXw
7YAd80b3PuHSYYL1W72HBMyR9hinYx4/IWx4LHPIuP2j40YIMqXLR7jMUqMn
QyPMRXw7ts0o/gNM+1Ws
       "]]},
     Annotation[#, "Charting`Private`Tag$3486#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7Tn51OyZM2/aM4DBA/uKomyOdSsR/BWBPKWHdiL4
8hf/nZt/B8FPZdPYqPsXwbf9yiopIXsLztdZOoVxuz2C/4orqogtAcE/YHgh
masZwVcX+n0raymCH7si5lb1UQR/9f+8KMcXCP4Jnh1J2zluw/lll7d+6NRA
8G2iU/4LeCP4F2d4TvPIRvBrp99fa9KH4O/21/Ku3YDgn9i7uqDsAoL/9s1d
MZXPCP6Di26uTcJ34PzX5Qlfppgh+B3X9TRZIhH8L2+MnylXIvjlh18q/5iN
4J/0v/ayZg+Cv3ZquWncHQR/xZyTjF/+IfhFkUFhVvJ34fyQ693apk4I/gm+
qraeFASf68+8zCktCH7KqpKzAcsR/F6+xp17jyP47jpO2u3PEXxJ7i2yrFz3
4Pxd82NmGGsh+MVft04W80XwfzG4ia/KRfCFj3UpzOpF8F18GlbZbUDwnTvW
7Jl8AcGPau30n/sZwWe2kc5gFrsP51eveMwhZYbgc12L0XoageBn7OS5klCJ
4EeEFTJbzkTw47e0bT66G8E3PXHpNdMdBN/5+YUSxncIfiDb+b///yP4ALiK
DtQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$3486#3"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->NCache[{
     Rational[2, 5], 0.4400000014285715}, {0.4, 0.4400000014285715}],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[2, 5], 
      Rational[1, 2]}, {0.4400000014285715, 0.6363636361528081}}, {{0.4, 
    0.5}, {0.4400000014285715, 0.6363636361528081}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.800360803249815*^9, 3.8003608187801933`*^9}, {
   3.800622050030897*^9, 3.8006220706250772`*^9}, 3.800684520533412*^9, {
   3.8006874471061163`*^9, 3.80068746075259*^9}, 3.800687673925316*^9, {
   3.8017430960969563`*^9, 
   3.801743111497501*^9}},ExpressionUUID->"53c0180f-0f73-4c12-9763-\
f9761c62c922"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking Dynamical Inequalities", "Subchapter",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.668764909524869*^9, 3.6687649132356987`*^9}, {3.668772233307777*^9, 
   3.668772256141922*^9}, {3.668776207453938*^9, 3.668776223455049*^9}, {
   3.6687763053941708`*^9, 3.6687763120760612`*^9}, {3.6688689685189238`*^9, 
   3.66886899144954*^9}, {3.684759369879553*^9, 3.684759389271715*^9}, {
   3.7683087321468973`*^9, 3.7683088127907248`*^9}, {3.768312536331794*^9, 
   3.768312556140061*^9}, {3.774932607301393*^9, 3.7749326148329687`*^9}, {
   3.77847952961257*^9, 3.7784795366286497`*^9}, {3.800333164999297*^9, 
   3.8003331809192247`*^9}, {3.800333506591865*^9, 3.8003335182896557`*^9}, 
   3.8003338910679893`*^9, {3.800350396416821*^9, 3.8003504029518957`*^9}, {
   3.800350628806088*^9, 3.800350640597546*^9}, {3.800420140948722*^9, 
   3.8004201464353113`*^9}},ExpressionUUID->"1b023c05-d8b3-40a9-8a87-\
3e3006bb012b"],

Cell[CellGroupData[{

Cell["Definition of the dynamics", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800350710464436*^9, 3.8003507206239758`*^9}, {3.800360586412717*^9, 
   3.800360667477003*^9}, {3.800360867984809*^9, 3.8003608720089808`*^9}, {
   3.800375657316785*^9, 3.800375663459549*^9}, {3.800418718823689*^9, 
   3.800418720238278*^9}, {3.800419008972451*^9, 3.8004190246609364`*^9}, {
   3.800419168936338*^9, 3.8004191713852158`*^9}, {3.800420249722497*^9, 
   3.800420282348441*^9}, {3.8004334390654716`*^9, 
   3.800433446255967*^9}},ExpressionUUID->"aa78e663-ee05-448b-a319-\
ee1e4cdeb1d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "a", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b1", "[", "a_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"e", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"a", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "-", 
       RowBox[{"a", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "-", 
       RowBox[{"a", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{"a", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b2", "[", "a_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"e", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"a", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "-", 
       RowBox[{"a", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"a", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{"a", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b3", "[", "a_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"e", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"a", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "-", 
       RowBox[{"a", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "-", 
       RowBox[{"a", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{"a", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.800433503444809*^9, 3.800433649097204*^9}, {
  3.80043369015699*^9, 3.800433723345862*^9}, {3.800433766759365*^9, 
  3.800433793506493*^9}, {3.800617249101101*^9, 
  3.800617249282707*^9}},ExpressionUUID->"c388d825-ddb2-4a33-9961-\
123ec47a1f0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking G(P\\cap 000000) \\subset P\\cap 000101", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800350710464436*^9, 3.8003507206239758`*^9}, {3.800360586412717*^9, 
   3.800360667477003*^9}, {3.800360867984809*^9, 3.8003608720089808`*^9}, {
   3.800375657316785*^9, 3.800375663459549*^9}, {3.800418718823689*^9, 
   3.800418720238278*^9}, {3.800419008972451*^9, 3.8004190246609364`*^9}, {
   3.800419168936338*^9, 3.8004191713852158`*^9}, {3.800420249722497*^9, 
   3.800420327650218*^9}, {3.8006132263437443`*^9, 
   3.800613234751384*^9}},ExpressionUUID->"8463d3bb-b687-4733-9f5e-\
fa015f2da341"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "diff", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"diff", "[", 
      RowBox[{"[", "j", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"UltMP101", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"1", "-", "e"}], ")"}], " ", 
          RowBox[{"UltMP000", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "i"}], "]"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.800613254632756*^9, 3.800613430295168*^9}, {
  3.800613484326396*^9, 3.80061348724848*^9}, {3.800621272469146*^9, 
  3.800621298493547*^9}},ExpressionUUID->"3d8156ee-cfe3-45cd-8503-\
8e99ca0ca43a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"diff", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.800613531269116*^9, 3.8006135357640257`*^9}, {
  3.800614161872508*^9, 
  3.800614168184268*^9}},ExpressionUUID->"847f26da-25f6-46fb-bdb6-\
dcecbe43b118"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"3", "-", 
     RowBox[{"12", " ", "e"}], "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["e", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["e", "3"]}]}], 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"4", " ", "e"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "e"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "e"}]}]], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"4", " ", "e"}]}]]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "6"]}], "+", 
    FractionBox[
     RowBox[{"23", " ", "e"}], "6"], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["e", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["e", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"4", "-", 
      RowBox[{"3", " ", "e"}]}], 
     RowBox[{"6", "-", 
      RowBox[{"4", " ", "e"}]}]], "+", "e"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "e"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"4", " ", "e"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "e"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["e", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "e"}]}]]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{"8", "-", 
     RowBox[{"35", " ", "e"}], "+", 
     RowBox[{"50", " ", 
      SuperscriptBox["e", "2"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["e", "3"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["e", "4"]}]}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"3", " ", "e"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"5", " ", "e"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}]}], 
    RowBox[{"6", "-", 
     RowBox[{"4", " ", "e"}]}]], ",", "0", ",", 
   FractionBox[
    RowBox[{"2", "-", 
     RowBox[{"15", " ", "e"}], "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["e", "2"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["e", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["e", "4"]}]}], 
    RowBox[{
     RowBox[{"-", "12"}], "+", 
     RowBox[{"8", " ", "e"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.800613536585004*^9, 3.8006141689536953`*^9, 
  3.800615556335335*^9, 3.800619973754324*^9, 3.800621300987308*^9, 
  3.800684530223507*^9, 
  3.801743173949815*^9},ExpressionUUID->"15c5ecac-9e2f-4359-a984-\
b93c79b2ad81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", "-", 
       RowBox[{"12", " ", "e"}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["e", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "3"]}]}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "e"}]}]], "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"4", " ", "e"}]}]]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "6"]}], "+", 
      FractionBox[
       RowBox[{"23", " ", "e"}], "6"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["e", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"4", "-", 
        RowBox[{"3", " ", "e"}]}], 
       RowBox[{"6", "-", 
        RowBox[{"4", " ", "e"}]}]], "+", "e"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"4", " ", "e"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "e"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["e", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "e"}]}]]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"8", "-", 
       RowBox[{"35", " ", "e"}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["e", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["e", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["e", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "e"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", " ", "e"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}]}], 
      RowBox[{"6", "-", 
       RowBox[{"4", " ", "e"}]}]], ",", "0", ",", 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"15", " ", "e"}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["e", "2"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["e", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"8", " ", "e"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "e0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8006134924371233`*^9, 3.800613515785537*^9}, 
   3.800613582209464*^9, 3.800614176163686*^9, 3.800615576871573*^9, 
   3.800619987225875*^9, 
   3.801743200200946*^9},ExpressionUUID->"02b5231e-9bb0-4409-95b9-\
1609fb8751d3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzms0lAkAxvGJkmbVOsokKjKSwqioPVp5akhZacieRLk0OMjZyGWkXCuX
kulCbiNlpZjBm5WtiUxp2yadNlKNmXln3rF7Sq3KJaKLZmc/POd/ft+eZdz4
nVF6NBrNV7f/613cLaiokOO449REdiBPwq50gnmlHJXBXo+GN/IkbjUlf1fq
bH3XxCXMhidhEaErqwRycKQr7mA0RbLg0djv1Rfk8Gvw7ZpdmCLR6Fk8ra2R
YzVLc6C1M1lyKDHOsLlBjpuuZFyabZKk3t8opUsshyDNmZE9HC+x7P3210VS
jsnAsuqAtVxJlIFdi+O0HM2Z0t+8HmyRbJyYtchsiQJsZfnCRaM+cKgrmXED
CpwTcbjpEZH4lx6caBCuQMNpp3an2ATcWdMTQT+mgL6NTOhvkYoVJl8U++sU
GGCe6c+pzUBI/V7FkfsKrL7QGjvQnwOR9kDw5tcKWG8c83BanAup0U3uDUMl
ns+WNzCYBeD1tY2csFOC/1ovdQWjEG57IrXGPkrYLi/I2+zJR2+5d+m2OCW8
Y7v6cwVnkFFGNbnwlUifcD08ueYc2jmrfDKuKWHp7s3d0VkM6W1RAq9HiY+F
u3xPOZ7Hu7cqhs0HJXw6/R5vEpdC0+u15eh8Ei2MAJPlduUYSg0fL1lPotk8
otugtQIFMtbKmUEkhOMpdvouAoy/dX7FTCMRWxTAlZRXIfXeG+aUgMQr0Y9/
DJhV4yHnxZv0DhLRnUaBczMuoul86rpQkkRi9PHFH+Iuob7q4YzxbyTyNQEi
qW0NEoN27tpgqcJ0FN/1TV8NfpYV2q9jq5DyvN90Pf9XSOcdzjsVqcIPgddy
7nrUgv61OrbkuAqZwo61mqFaRAqTH/tdVWHpJxtX6tJlFM3LEd9+oAJz3+zt
pdvqsNWBbZ8/qEL3T/Hpz4fqsOi760tm0dVI8owSCwVXcOvi3nLnVWq8l3+6
nOl+FUkTbcUMXzVaOosKRO+u4jPNa6HwFzUWGBeyvp6ux/w/T1pVFqlR4nf0
2bBjAzy3Zwvdr6mh2SDmjcoa4FHQ2FHco4Zp8hXT0BQhgnNPcC58UOPxyKM5
gqUi6LtZxOgzKPizsw5z74lwpP4fQ/P1FCq/N6Or9zSC/mLvqpe7KSR4cwdI
bSNixEbPwtMoBA4I57aVNWH3roP6rhUUqsJNrLn2zQi7ntd6v52CRUGv1dbu
ZqyTPh3SIyksGEia2B5CgCU215zTOX//SJsijICtkPvMWkXhCzMuNIZLgHFq
rIOtpmB7Nzj6WDSBKY4J/6iGQqnKMujmQQIdMv/Vei8pjEbYdyzJI+Ax2JM8
473uT/X5rBfNBNz6zWLP6hz38gr2tRBweRgesmyYQhCrdXColYCNaGTL5hEK
t8M6hmliAgbxxgtzxij08fjUynsEuj9yxLRJCjusLdxTZQS6Bsuazuice7Yn
g6Yg0N5P1VhNUXDYn1V3giTQeCv+5KZPFMZGpY2CAQL8zNN7sr9QaOAbCjqH
COTFyzjGXymYZ+aZb31PICvc0vOSztn06ZwnIwQS2ITDnWkKM0v6DDUTBGKc
J638vlEQhzjbxUwRCLeBqUZnVmih08hnArtN8+ckaCkIjiiXHpom4G/wZFqr
c0wV86NWS+A/V8Nt0A==
       "]]},
     Annotation[#, "Charting`Private`Tag$3591#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzns0lAkYBnC5rSTpNkpHuSVkp9qJdlt5lnSR7NDuRsoll44oWhXbWhUV
uXYxXxjCpMllTJgv5bqno01DJ6EOfXP7ZimWKCuhxOzsH+95zu+873nOax4c
vS9MU0NDw1M9/6d7dnt+Xh6F0V6dT2t3EXDlboAJl4LmlqciHw8CTjxOH1ft
aU56TCqbALMqwLYgn4KzdFZr1IfAsqfj9wtvUmg+Uxl1L5yAUnNVdwmPQtFW
7xC3NAK/xUTq3S2nsPe1qD38GYEyb4PTLfUUhtwFeY9+uoE1XXMdRTIKPaE9
NkfichCma1Pz9SyFS7d506su52LbR52VK0wlEBkOf0tl58Gez5n3ABI88PtT
o/Y+F8P6fjG6QRK45ZwWZ7Xm4+GmzhD9CxI0JBHMgtECrFsyI4ngS3ByV9I3
jYsK4V92SBL/WIL3k/9+1bK6CAJVlJ/LPxKoeBMP0y2KITaoC36gJ0XYhcVd
VpXFiH1RO5ZqI0XmzIVL37N4cDoYqjLykCKiQTmp28pDV677jd2RUuSOPSlw
YN9CQg4t3JwlxVwLf6HV61toZNt5JFSr99ZEPBFbAnGz4ERspxRDW2yTAlQl
GB2RM6w+SDFlXnjuY/ZtKLt27khaKoOub8o2xWo+3sYFTXAcZQgv4UcW1/Jx
uZdpq31AhurA4Iw+9zuYGGENWJ6RYe6wU0TEyzuIezRkOZ0vw4A8PloSUYo2
ds/QH00y3LnGsE6bKoWQiHMIkMnA4GfWCRPLUFbQNm9iToYnLjsWi43LEXNg
3/6ta+SIFDgvZNwux8+96esdXOU4NlUjPeJUAbHh78kZoXJ01JmGbOqugP6X
wqOci3Jk9a2btAgQILTi1DOvUjkmgmc6rScFyDRMrG9+Iof1mM9hj4uV2GXv
uj5lUI74614q2SIhVi64Z6qjr8CITrnL1VIhGooO5bLsFDCTxxI+Dndx8mNt
NsNTAcvDhY6ez+/is8ZO44rjChikKP28AquwtDXNjJupQFS5zXjTSBXc9p6v
cK5WIO1s2wBrezW2X65syu5UwDPhl7T56dXwu5TKvvlBAW7Hm35tqhpaTqvC
tRg0/HM+b6hbW4P4sn49E0ca831SJaHHa6Dfc8jujS+N+/0dQjTWILze4GXQ
GRq7E9ujjLRF8N3/q9Z3eTTETAeX6x4iBN5LJh830nCzeHdrT54IDuLut5oy
GvlJmUvG/xaBWW+ivK42tbmx1bFfBOuK4JcWchru3JMJ8a9FYGSMN7kqaHi1
XxzXHhRhmr0kK0lJQ9hhN2M8IkJTr/dGzTc0mENEsvOkCNsHO0/Ne0dj4Mqx
5Ex9Ek6vVhy9pva2rcszuheQ2NwW5G/+Xn0/sYdjvJCElWBsh8sYjeY+/0re
IhK60UbGiePq/5ssZ2qXkWifZNdrTNE49glL6dUkWgZzhFfV5pxrcbEyI9H4
iuaZTdOocXsRc9ScRGVDdNoPn2ik9xbJPliSyDp75eD5GXU/a7BDz5ZEcnQv
2+gLjeG/5It/tCNxLmiNW7HaY/YhPtnrSZxwrbJ/OEsj45nJsCmTRDhrysxr
joa1veeWkA0kgqywXKl2idAwpWwjCd/lKfNPqGjohAVSo5tIeOs+n1WpzQ4D
k8Ui8R8P8m+U
       "]]},
     Annotation[#, "Charting`Private`Tag$3591#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hs0lHkYB/DJlDNrbSlSODJyqWTt7JFuh74TlSw1Q1IJzemiUYlVi1It
1kola6NyGbeopjHDGPMmxe7Urgbt1lSiGTPzTnWswrbWJVNu++4fv/Ocz/k+
z+8553HcGxdywIRGo22h3v81IK+9uLBQDUXOWBBDLIBv0VewLVKDWWU/wZcJ
4F2R/7qIssHWZ0fbHQE8aqOWCYrVYPsdnXuuRQCrR0O3S0vU4Dn+fnkmKYDB
xO5ZZYUaqcw8sn9uCZITDjNqblHOj05PSSqBMNj8uweNapSXuIaXrS+Fw9Op
x2Vaat/WUP8jw2U4YLq07stJNXKvHeSevF8On9FZNgvtNbAIdvrwa3oF3K/n
z2iABsy2XzKygq+hzyw8wZSnAZdn8+rFnEoovlbtM/tBg8HNVluXdVdiybxx
zaHrVP8fPlXqsipECiM0KS0apH6aSGwIvY7q6aPh699qkCuiDdGtb6DV/M7e
BkY3LLJXHetQ3kDic2Lw3NJusOxiP9Ucuwnv3funLQK7kbs9Uxy9XIinBQFX
Nh/uhoHXMObbIcTpq6RkRQ7VP+IxmpF1C/c4boGnpd1I7bkSVbNShNbm6vhE
FZXXeceUdorw94DO2nmYyh9bHdiXVg3D000b0y21YJ0McfFdJEZ/Em8kf6UW
7OQM67QWMbK6PJbN3KWFoXjrm+FoCUYGPP9yOqFFrmROrMO4BEm/vXMyFmuh
ejXwwr6wBm2cznenmqj/AnvzXN1qIbmc5BWl1SJetOeg6e1aCAVtM0amtFjd
r2oscJEiYVdI2FoHHRi1SuNUjBShXReWe/nqwNto4/RcJkXr7JOZ2ft14Ete
29M/SmE2URqTn6FDa9C6cc6aOuwXHf+Te1MHZtTDWOXpOlycndbYrNRBkeGk
TW+qg7+77/KzvTpIY/1D3hrrYPO53H6WmR7JnUrlqjUy3C2LKPB001P5wWzL
4zIcGyXyrLfoMZhjFlAlk+ETbdMCUaweDJrqVm+/DJYPzzOLLuqhOPXGaWxx
PTYEpYrWSfVghbpXn4qsh1+WuClPpUd88nPx+KV6hP94jlMyrAdf6mfZ/Kge
dG87Pt2ahJF25pC3iRwpwjcM25UkyhPbcyY85TDrjHDr2UmC1ky0Kvhy8BvN
O3gnSLDZWxL6CuTYGfYtfU0h5aiaMDulHHvkmfUt90jwsrnXrIxyeLU+6zfR
kmD2SD7edibg0WhruER5cAd3OMWFgKtob8diHQlWSv5LtisB6+yhJl89Cf4o
Pbp9CQEjZ15OuoGEQpiTrXUj0NQVzDLpofKz7YxJFgG/XtXxGe9JSM0K7nv4
EPB+uTDmZ8q5i0+w/qW8oo0X6fgPCeGE+YX6dQScqwc3rh+k9tly6KvZBEzj
LBakDZFg9AXS2H4E2j9wGmljJOJ3lbkHBRB40HtVkktZWDgQ9sU3BO69JCuY
RmreZfTIY8riu3Hn2R9JcNlrI7hBBHLO/LQ7dZzKEyv9t3EIZMZ1cSwmKNM0
Tyy5BL7nOWwop/zWRuXXQTnet9ZdMUmiddHk+9AQAnzPMSZ3irq3nZfr/G0E
eM6Yb6C8tM0j4AXlnfPPfhY/TcJQ17fjciiBYNMnk9OU70TGhGzfTuA/R61j
hQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$3591#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzH0w1Akcx/FFGcmgulAp65iS9qQrxbXXh03U0XmYrqHU7UnN9iCSPERE
UdshouTZeih2ycrzWn5yPawel3OtffxtXVKpzonaPN7eH9/5zGveM1/r4DD/
g7oUCmWn9v7fHdkPC/LypAhgFLq4FZeBkb8WS/Ol4Msn9BScMtA5OS/ztVYP
9T+OqiyDQ93+1YUFUrhumgysqSnDN49Gm4uLpMjsMQk2by+DWndZXzlHCuZJ
v9UfJGWIiThqcKtaCsfUqezcBeWo8jM61d0mhdhpxcDQ+XJY9c48LVFIYbdQ
clmaUIGD+nb1301LYWF8n2LNqsSP43OXWCyXISDGJ1TofQO0yhydFsjg+1CT
WOh+E+8M90ToM2UodYhrlaypQtc68QHDczKYHnfx9F9ZjVULJ2VHKmVw3j/o
tcKSi31VQbK4ezKIzNjLvXR44M0e3+P2RtuNdeP4X3kQGbUGtxjIQRHPT4x9
UYOoP5tG2HZy8L1e8PLu1oK+N2TW1EsOR45J9bDgFnqv77i2/agcVSaBYzdK
63Aml6zdkCFHxTM7xgNvPtp97L3O8OU4Jhj2HrzPh6iDFx4l1v47/f2/Aud6
fHivNLP9JAet35Jm01gPda/HtuRFCvjuJuPdV93GcDRzLGejAv0xeSnj5bdx
UeKwek6gAhavskv8VjRg7P361zaxClCbXWWHMxsQ/cdbG02BAhXVJtbGRo3o
8Xn+Nl6owLHNZgvCExtRezXaab9CAffTLjZnRxpRVdijMzajQFcJo8jiaBMi
Av13/2ClhC+T9viEsgm7JL+vcWIoYfrF6IBvYDNExqdT00KUuJ7QVyPva4bh
VPHhnPNKDMy7NGDv3oIQbuQT35tKME8lXJ3sbEG6cVJbxwMlKgRLnmata4Un
jbHmwpAS9KG+9xJOK5bMb1w+11CFOXryJwXL2iAoCbq+3l4F11FegF16G06O
N2Wb7VSh37kgea2BABMUD3NuqAqitE3TlDgBFt2/RM1PV8Gonv/zuWEB3L3P
crfwtf3j5p3xB9ux9WKNMFusgi09YpAhaceeFLZP0ScVYmg338X7C6FHX8bS
MyPx6nPRxkOPhIir+ttg6UYSaR48NpXeAcPnQfaDASQGMhZTf2ruAKvNqJ8Z
S8Iu6UK0h10nAnaf0HPJIyGay2KP53bi18bUhnvtJILSh4QmCwg4ifqGdRUk
LDsbqJRkAg5tS9VXtL4Y2eGpOUdgJTe4/1slCUp0SuhICgGztFEhQ0WCtcW3
Sc0moPFZmJGsJmHw7pnTnSwCQomfo+4giS6v8IkkDoGtQ+JInY8kctRfs3Tv
EKAPWBzO0ppVJ8yc6CawoYe5z/ofEm8E9IzRuwRseSPb3EZIuB6KTHkpIqAf
ZmqeNKrtVndCusUEHn72aaN80fZa0eskNYHuodzaTK1ZXnt7Y18SaB8gOVQN
CXoxV3DiFYEaQdgl168kSpHI/u0NgYyEy3vPTpIYSZ41dxshkBom8TGdIhEj
idI4jxJIZFq5l2odWciVOI4RCGfU0bqmSVT94nmFqiHAWv+F6jtDQuzMD7WY
IMC0xWK11tuP/OVpOkUgYPGFeeGzJDJfNFMNZgj46T+bntXa8touzewsgf8A
bjBzzQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$3591#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVyXk41AkAxvExlayMxyKihLQdRtdDtdXUy4glK8dTcifLrtRmslastTqH
xKRmypUmtUUzxjE/5czPk4fQU6EWc/50WlHJ3YGd/eN9vs/nea3DY3wj6TQa
zVOz/+vOb8/PzZXBE+NBDnIByc5bB/M8GbbaPOKQnQKSVSh4kafxEuLn4l1t
AnJtWejqK/kyvDNRphyoFpDGD0fuXi2Q4Zfi+idZlwVkH31x141CGUKba0fG
fQVkQuwhndLbMnzaJHOUP+STxT56v9+vkcHyvF6PbsNF0rJz5rFQKUOpVtzA
i/gsMlJ7VcWaaRm8ubu3eVdkkNvH55ktspBjsinj4wFeGml3U6BVBTnqoh0P
c0xOk291A2O1w+QY6HPs5KpTyMYNHT/pnpLDOWKzXmN/PLnS8Is8+qYcvs37
Dk+6HSZDioPlSc1yWLCUaY50f1I8eyTQ6V85HnYtfP5gtyta9arDq3QUiEq9
Ym84FIn4p3eGz65SQBT6/tDEcCxYQRGzBh4K0Btm8rlZSejMcb/sdkgBZjXP
7FPbCSRnUxIHngLbOKxz2y24qPOy9UguV6A7bME90b50tN4Tc+I7FLjeSLz+
1oWHd0Mqk+WjChgvMw/hOV1AX6ery0kjJfjrP0r2buVj8FjYmGCTErWMIWuD
oEtI61m7em6AEknrTbuEMdkYG7J/Y5Oo+dutKuNCc3GsacBmKl+J3vOPS9vj
8tHm1T3wZ70SyYMVgbcjCyC5dGxjqFKJNXufuL/aJUTxlTatsRklDAO4wlzx
NcQG+PpttVTBhT0qcRYWYk/POeZGtgoU14jmces6WvX/4GZEqJC5ckQaV3QD
ul+vHhScVmFo6Rv+/st/I0IU98i7SIXexKaJozk3kal/oubeAxUM+M9qI9Nu
4Qc7NjO1X4ULKUt21ccWwWxBpcU8XTUKRhTa8znFqBUG59jbqtFjND/8SNBt
/DZ+h2/iqQbzlfyxMECEzzRXU9GvauzN/+DDcBXDqCXdKi9TDbqwM+GzXQl2
/nhctKNcjSrfauvjKyRwTiup53eoMb7MTZSkX4rAM2e9CkbVqDFuYvTrlGEO
a3HUHBMKtrzvLVuny5BU/FLHfBOFgmT9syWccuh2B9u+9qfAYOvfEgyWI6pG
71lYIoVBtfTGy5AK+PsdnbMll0LLg+DAc48qsL+SSzTXUXizxyV7m6sUG1u7
BulKCk6vSP0jd6VYW2Ped1HjBVmJluHVUqwQhT9bpqLQ7Mdc5VcrhUnGSD1b
TaHOM8F6R4MUU16GvJN9FFIySYLRIkV9j896+msKo3cc94n/kcK5vyNO6z2F
qqGp/L4xKVi9iw5e0Fj8dnvJ0wkpHNrCQqw/ULjYdqqyZUqK5eJhF6dhCtHO
RpKSr1JoxxiYnhih4N7ttiNhLoH2Ca8a2iSF++MezxnGBO73Z0uyNCZGyaM0
EwJ1vVSh1RQFm81bPo+YEiipjUl3/EQhp4g12rOYAO+v80HHv1CYoXhnCm0I
cGN6vAy+Ukivdejmf0cgJcxy5zWNHRgvlnJXEuCwy+wapynMc9iTE80kEGU/
aeU9Q+GlwKwteA2BsOVY2Kfx5tT+j7vXEfBfmPoNZ5bCfp8GQ6cNBHy0n0zP
aly25SrT3p7Af1Qcc3U=
       "]]},
     Annotation[#, "Charting`Private`Tag$3591#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3k4lAkAx3FGqabZHo+KYivttK1rbTlro1+OokcST7nV5OhRknNZaUpt
iHWFMERUpDGKSu5eyTGvnooOzMw7886jrShbEiFhZ//4Pt/ns94v1DWQoaSk
5KTo/+/O7i7k8URg9urNLRIICJuC36BVIIJ98JpBtxIBYVmaM1ig8EzdNKM8
R0AY3T6od7lQhKtrg2bsuAJixeOx+8VFIrSvnOtM2Csg5Azt59dKRTjqvVao
/rmS+DMiePGtmyLwk6qOeZlXEhUurD/aGkS4qPRp/MrDm8S63rmnVygRGKpv
3OsulxOBqro1v86KMGGlfWpjzTXCamLh6lVrxDDWyZ6c6S8hDMtylOsgRojb
M653SiHxnukVocoRI941tSzl1SWidXOPP/MvMQTrt9o3+mYQv6jPiI+VicF6
O0U/9fqL8K3wEcd1iLHj1csA1+AwonL+hJf1kBiz+ay9BqcPQsiq96tbLIHj
gZzIrjEuol/UjibrSmBnXMblUsmw9A6YV3OUwGibxYzD0yz05u/OdQiWwFrf
vcTSJh/cPLrKNF2C8qIvxq7sYjQ56ztyqyVYVTS8lDNaCmFLZVh0jwQx24ur
v/Ku498RqcaGLxJwT6jUOsbegLx3185zyylM9anPTrH5+BDDGc8xp2DaNPCk
UaUKF/qN9BZ4UhjSDrbRfH4b4yMmb9mxFOR3HNw9zWsQ82iYPVVIwSj3wMnu
ojsgnfuGTzVT2HKxwCn3w11UXYoxO0hRqL7gPvjz5lpUXCaVx+co5HYv0o3O
vI8IT1e339dJsWUk9lV6Xx329/9tYGYjxdA/FmxN8wYIl51MTA2QYrD4jO6e
tEYwvxcfzTkvhaD+5Nb6x00I4Ec92XdDinT3cWozuwVpy842tHRJ4WJV4aHt
9wD2hjYGSe+kSF7EN2DzCKxeem/NQqYMmW2rrUOiWtF4xSffRF8GI/6ZIDO1
h4icqM3WcJKh42NYrVH9Q3xT2qXJD5Fhm8dxr03727C8M0WnIE2GPcHug54j
bbDbE8/fXi2D/HpMS2LmI9heEDRn98iQoMaL+KTbDq+EZOeiLzIoc4Ypsyft
ULHUDlLRoHHJJLCHF9KBuIrXi7XMaWQd8D8dwugEs89H/40HjTx/8/jPVzsR
1MB6yYmlMf6DcHDeogsebuEqW3k0fHwPrT1MduHQvcS7HU00hA4aFvZHhDAT
Pv/AoGgMehu+HpoUwqhBS56lsKP1ZEz4NyE28v1e/iSlkWr8cXb6uxAaqWPN
NjIaz9oPS5kMElPO6unn5DRM44+9N2CRaO532cR4Q+MUy9MqWIeE7bueKOWP
NLr9OaTMgYTlwKqjFxVm9R4/H+hIwpTk+K7/RMPpVs2mEScSGypHd1qP0uja
+dZn2pWEaqia5tkxGjXEwgXLfUl0f3VuUJqk8aAsKs02nETbu7yqTIWXZZj7
kJEkmgboUp0pGi+0LH50jiYhaAxN2TFNw/vGRKhXHIn00xne8TM09I5HHglL
IJEY2u+s9p1Guq0ZMZFE4gxnnV2Jwtv6tyyJSyERZnPbsHWWRjmhGp6QQSLI
ZFJn3xyNAXFvOjOLBGcDVsoVbt0uL8rIIeGxMmlJ2DwNaq9x8Yo8Ei6qz2bn
FdY6Iczg8Uj8B1bRc/8=
       "]]},
     Annotation[#, "Charting`Private`Tag$3591#6"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3k4lAkAx3HGJqF2ZNP1iEopiXpC5bH9YrB6yKSTUHK0olK2HCFHluRI
hskx5l3t9qxGakRuvdMhoqJDmvOVXWyHzDJMxbCzf3yf7/NZHhixO4SmoaGx
U93/38HqKCkqEkJp3rUr+QCbdCq2xpJiIcLn7s14tJtNOpTl9xerbUbrfDXb
k01a3T60llMihMfoZW6OM5v8oXO0llsqRFhvnF7pRjbZR1v68vcyIVbR9Rgt
emwyJjJc59YNIa4fTbHQExSQ5V76Zx80CFFArx6UrCkgTV5MPyckQjy4UftZ
p59FhmivqVqvEkJMhGvS7+SRP47PWrzIWISdRxa1rs+4Qlpez9esgwjbso6d
CXHLJT/oHozUDhCh+jT/wnGHHFKwsTtI94IICsb5/sb6TNJ8/qQo7LoIJze3
OYQzMkj/cj9RXKsIJpzt6a3f0siKmZMHHf8RYX9ta2DIhVSyXb8+sE5HDJOQ
nmVhW1LIqFd35RlrxMgI4kdlTySSDr7BM3R3MawP2NVNm8SRLwp3sN3CxYi8
Hx9kWRZFJlylKm1yxDjEqquf03aabGJauCfwxUhtUj2dNT+MbG+pOBXVLcZA
iPYYg3GEHP4kNTIbE+NA7ridpyaT7Hvh6pJiKAHnsL2y+uhyfIwOUOTbSdA/
/JrTvG0fLvZarf3ORwJXszfc5/IgKD5tGlwZK8GeIONwl8LjiH74fuWXEgl8
HG0N6pWReMJ88z6+WYLmzt70Ps9oVBZE2x6SSJA6PMH8OTMO5ZwnmoppCSqC
rZmu3ych0mf3fnsTKfwLtZVW1inY25u5ztZJCh/zx4YDsalon3cuLStYivcV
WxkGdWnQneIey0+V4t41XqtZ50UE88482/WnFNnDxbFH5mQie15yQ0ubFDXr
5i7sWpaNnyyd1qUPSWEwvmPExfwyFuvVGM/SlaFbEK5/7WYuGgm/wk0WMgzF
ZMUmV13BL+N3WUY7ZRj2Pyx/15GHbxquC3knZBjYcsfNrZsFw8eXTIuzZeDP
3pLk3pUPZ48k3ja+DNvDtP6O7y8A4+LNZla3DEEesmzVOzYO/prBLB2T4b5D
iXXo+FVoOSwN1TKi0KhFnPWiFSGu/C+dJXYUjHnGqp7JIui+8bMY8Kbg9VRp
9FmnBKEN+q8DYikMBt8aaqNx4L3/tNbWIgplf9Q6n5jg4HBNWnVrE4UGRbCm
l6oUtu0vP9IkFPglkzWO/3Jh1bCkL09tAbFHnjjOxWpe4OsVUgry1ZsN7n3l
wihrtNlJRqFTm9CypxH4wpyfk9JHwU9rkLfBkEBzr9cG2gAFj2I5bbEtAcZQ
9xnNzxTy2hQ9PTEEHN4uOnZF7YSHQ/fpCQRsngT4Lx+h0HHOm+WeTMCsQu7i
KKegF1g1KMggoB1BX5g8SmHFlA2TV0ygY4LZoKGkMJuzwjymmcCDoauVuWpX
xbeEVQkINL2lyky/UHC07mJ9eETgZmPEpe1fKYx57mP7PSOQc/6yb9IkBWff
Pj/ICKRF9DLpUxQCK1c9je4nkBhg4vyb2nRfmSl/kMApp9uWAhWFtrnl50xH
CIRuUprumqYwbVOf6D1GIMAMC/rUdpnaGparJOC9IH3OqRkK1QpL+/ZJAl7a
XaoZtY/ezh2ZmSHwHwxWdY0=
       "]]},
     Annotation[#, "Charting`Private`Tag$3591#7"]& ], 
    TagBox[
     {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxN0Hss1AEAB/BzctNlZuS8ZoiVx6Wax1a7upxHmeycNfPuJjayOkkkKVRe
cT2cuDuPrFnXIVqk42ymqaNVR+akO241SVTmEeVx1dbu+/tu3333+ffrlMAL
TyKTSKTQv/23wRWDYqHwPZP0PyzRHqatCGY0CD6KCPZsjXerEcPbXy08rauF
tWS74fsN8IX0VONHD2EJx+R8nwx2GNp8U6+Gkyiuj3dvwAeXjWys7cf1pjcK
DDqZ8FdqdDqFC/fuU56kXoV3ma+Nn2qE4ySx4zn9cJPuTLTfF1hh8iyh0/iD
3pnvOuZLXGFGTKLOLAQeqg6+ezQVzq2abPHmw91s95DcNljR05SWqYS/zWlo
LouwdigosMBCrfdsFndJ4AsXqzzdtkTBS3Nen52z4aznM86rYniAPTpzSQ63
VGb5xKthSc2AwdImnB4VHnHAQaP3cdUNDx8WrDC9WFiWCFPX61IE1+BEacbr
sAdwuWm+rOclfITO8iiahm22tdsbUSf07qqPrfZyh88td1TQQuHfpCAr6WnY
4kWpo6gcDjiWJz3UBvsXN8srlHD09RJ27SJsyLBLNqRN6p0j+WRs6wtTR2Pd
pyLhZJnJCDcbjow4a7hfCJ9oL3zS3w37KIZnyWrYU2arvUPwTmnCyA4NTCtb
kLMm4FW2Ob9AC8tVnL3kKdh/Wplh8B1mjFmn3CbYe4Ab5/QDdmmaD/Sbhyk8
M6v8BXjwJ1tGWoH7pqtabhHcPTbZ4LgKN3fxSg//gvmXb8bkrcGFPBXbbB2+
wnUIuEdwGquV3rtB+NdrxTFsE+a6MC21BEdaFm1N08EcytsNHcF/AEhbP2g=

       "]]},
     Annotation[#, "Charting`Private`Tag$3591#8"]& ], 
    TagBox[
     {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVznk01AkAB/BxzdPkeZIjrEW8yiTpucqTL0YmVGNsxUiaN9WSI5qU1E4p
m6MYx8zgR5dVL+uIikS0baWICh3M+bOpVbpEhzTY2T++7/s+/3zf146XFLZT
m0KhrNfk/w4SPSgnCCkaKs/TrcII+Jcth2WZFInx1sZL2QS8K8QvyjQO3855
5BVKwLk+2vFUuRTCl1YdnA0ETLrHr505LcWAS3+NJJjAkLZVf2WFFAJD72g9
BoED/Hj9S39KMX6+I+KuK4EqtsG+2y1S/LHm6pVbJgRs+mYenVVIUVAddsXl
cSl2UpdcXjYtxcaEhPfck6VY/UXPYoG1DIFnrxStDCyF0wWxVjNk0Er46677
ZAlGaZF8KleGVVrpHURtCW6t6N1Oy5DBxSegqzy8BIuNf8jiLshQ7PdU31Sr
BFuromSHOmTgC9JkZ+qKUTO7O9LvtQyCtpQQm9BidBpc5zXry9F0p1RN/SrB
/idNYzlL5LAPpgfNL5fAe8uOWaMQOVIFBuV73SXoKw0qXhsvx1h0+GryiRiC
ErLOTSiHuu8fX4sYMW6w6CGCBjmMRSsC1n4XobO9Jnl/rxycsvf9jgUivH+n
NHOYkGPGclOtm5UIQ32Ba47NV+B+fMweZk0R3qZyP4s9FAhpb/WYcS5C9oCz
oy5HgWxa+9sPlwvx+Z3rv/ZpCgxGhgcLvQqReueN/WS5At2ZxKzTtQJ0sZ6/
+a1Nszen4chjzwLUSVLdoxUK7JsQx9Xy81F1qkvr84wCDxl6mQciheBzwjZ7
2Sjxd6JrsZCVh40DJ5e6+yvxxrl+U9SSXHQaHszM3aFEpf+vGWLKSdDUZ3aJ
f1fC/KWEuW0kBzuqUx6GXlTiwwta66mGbOQZHm1pv6+Ek5nFcZOcLDCd/Jdm
jSgRPkMPCuRlwmJuo7UeTYW9P/94femn42g9G1XqSleBFS8h8kcysPdLk8hs
vQqNopXCyqJjmKIEmlcnqhA2z2n0+YajmH/vhG1Zngox3flCpkE6AtalV/s0
qDBF9MRx2QIwsmvbRL0qBH8yFYxeOojI4zms0xMqyMixjdGdqdDxtorVMSOx
81lvd9FwCg5VDetbepD4vt0nhrqID9rzKPqrCBK+F+sd7zF2I7bF4Ck3jYSU
yagozI1FxOY9OqsIjXk8M6qKh22NmVc7bpAIT1YuUHlx4N7Z/1ZbQcJBRr2w
ojsYzi2WQ0Uahx5czuzhBmNRNe/pQiWJT80MMfdrEMxyx9v8VSQ8DrOX77cL
wiTLWHhsiISOy8SuTalMtA2wXbRfkeC0PJsctgsAY6Q3ResDCd24A/yMl17w
Hlywq1DjrB6KyN7QC25d3K12H0lYMzPnNnuugkPN2Bq/MRJ+F3t0r5/wBDXJ
yPzoOIlkxmLLhS5uePCV1UL5RmJlk+3NZZ/ouD1SUleg8cCeIUOpvyNuDJIV
tpMk0j62z4sXL0Zta9IJ3+8ktM5tcWZ4OkB4OH9L+g8SPU/a87K+WSIzaYBl
pCbxy3BxRBBhjiNcm4BzGlerH+UMepkg2b/e6dY0iQ611PfmFA2xrt9sQ2c0
f+ObDeq8dcF1gOmQxiKj0Q2J6imfCNOsOcmzJNjq3YEJ06M+bOrj6VmNKRkW
aAyh+fwHTHtUSg==
       "]]},
     Annotation[#, "Charting`Private`Tag$3591#9"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->NCache[{
     Rational[2, 5], 0}, {0.4, 0}],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[2, 5], 
      Rational[1, 2]}, {-0.05599999406413943, 0.19999999542857055`}}, {{0.4, 
    0.5}, {-0.05599999406413943, 0.19999999542857055`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.800613583122294*^9, 3.800614176946806*^9, 
  3.8006155786724863`*^9, 3.800619988276134*^9, 
  3.801743201078212*^9},ExpressionUUID->"6f41454d-1aa9-4d06-8af1-\
32ca80b5702b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"5", " ", "e"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "e0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8006134924371233`*^9, 3.800613515785537*^9}, 
   3.800613582209464*^9, {3.8006138533100452`*^9, 3.800613990490629*^9}, {
   3.801743235535763*^9, 
   3.801743270215426*^9}},ExpressionUUID->"b7d994db-3248-46e4-a4aa-\
c4f723f2b8f5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k41AkAxvExs6xkNxHVSFi2Q0hE5VGvRizb9gyetsdVK6t90mHGsUmt
kiRd1jJtroqOJUOZRXL1c4wa2uZHFHP+rDDZrOSIcszO/vE+3+fz52sZxvE/
QKfRaLs0+78+mW252dkSMF97Ov99QkiwctaDmSOBeCGvsOiYkHAr4PXlaLwl
atiMGy0k7B/sW5uXK0HNWK2JOkJILHk29vDGdQn45MvNZoFCopdu+uJ2gQRh
7ye2BW0SEsejD+vevydBYVevf/d4M1Hkp/9zU7UEAUxOtuJIM2HeMS++KZfg
0vYPlUe8m4gDOmsEdnMS6HbQeAWbGomtk9rLl5lJcTnH7hbXtoGwvcvTqoIU
+j3UPqHxY+IfvaBonVApynI++XV9rCUaNrT/qHdWCsN3Po4egmpiteGM9NBd
KVL5DUGjMVXE3qIQ6ckWKXjKRRPFeysJvjoyaPsbKbx9Uur7meWESP9RWJWu
DNai8A+m6jLiWGfl6IU1MtR1Gg31yUsJt+BwtcFOGbiKRU7Pwu4RHVk+v3sf
lqGsfJNTlMtdIuEaVboxTYaSKVvXVEE+Ucu22ZlQJkN+bCmTOpdFiOr53GPt
Gs/KBvke6cS/wwoT63EZ3DNULUc9EojeDi/PJCM5Eide7j8c44u3caETPBc5
0gnZodmVyUjttl/7WaDGWYN3vn+bgYlhp0GreDl68rfkDdvmIq55yGo6V44S
eUGn6aJbaGW/GvqlTo6KZCP7Rtc/UHo1znmfXA43h6xbkb7FKMpr1ZqYl8Od
Fb+0qv4+ogP997iaK9DnWeC/kiPA7u5L65xZCnw7Xi1Ywi+H6MsTKZfDFUhP
4W/WlldCb/ZGBC9ZgVUzwfzywSqEF8c+9y1UoCtq7uTkihpc+fJMdf1TBXTt
opy17erwjS1r3XmVAuLMfoP1jo+xfGGFmbaeEl7HrSJ/2tCAmpshWU42SlhF
2qXxXRoRM1mZabJLie58Tu11vyZ8onktLT6qRInVC5u0wGYYPblokXNFCcMI
1oPFIULs+C6xeFuZEisckuMcY1vgkVpSl9muxNH5Gklo/BMEnbvAvj6uxO0v
DFLMeU/BcDM9yDChkL64xP/IPRFOFr3WZbpQuMp+xHnFb4XeqxCbgQAKlwJq
/mxobsPBav2u0HgKndNbvdtFzxCwJ4qxJZvCMu919FOiv/BDRUp5Sy2FpAgd
6zzFcziLXrylyyncubZmYIQSw76a2Zuh8ek+vojTL8aq4rCurxQUnGkWhaNv
xDC5PFbHUlIIqpDuHnsvxjTbMC2plwJPnR0zySBR1+3nQB+gILB0f/xpNQkP
VXus1giF1TybVC0uCbeeZRG/abzYTdR6JpbExtbQvZbvKDx5uEeHHk/Cmj/q
uX2UwoKvvbj0JBI6HIOlZ8Y0//sjP2fwSLR9YFfTpiiYvFOxGI9INKmulaZr
fKIlw+lsHYnaHqrAYppCV6S9OaORREkN56L7RwobXTer6G0k0k79Gpw4Q6Gt
/KorXU4ihdPNNpilEGX5lJ7US+J0qPmOfI3V+4datAZIcFkPbBvmKKiCaVu1
RkgcdJqy8J2n4GA8OZo4RiLUGsa9GocVSG/SpkgEGJ9fwFVTSKAJfBJnSPjp
kHNqjdMcj4+o1ST+A559gYE=
       "]]},
     Annotation[#, "Charting`Private`Tag$3698#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->NCache[{
     Rational[2, 5], 0}, {0.4, 0}],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[2, 5], 
      Rational[1, 2]}, {-0.15999999142857108`, 0.24999999183673477`}}, {{0.4, 
    0.5}, {-0.15999999142857108`, 0.24999999183673477`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.801743252806109*^9, 
  3.801743265966214*^9}},ExpressionUUID->"a9ce523a-b5e3-451c-8a1a-\
b9ca341535fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "-", 
     RowBox[{"5", " ", "e"}], "+", 
     RowBox[{"e", "^", "2"}]}], "\[Equal]", "0"}], ",", "e"}], "]"}]], "Input",\

 CellChangeTimes->{{3.800613998858817*^9, 
  3.800614021175784*^9}},ExpressionUUID->"e00c6be6-c05c-4660-89f9-\
46773ac954e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"e", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        SqrtBox["17"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        SqrtBox["17"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.800614014528675*^9, 
  3.800614021970304*^9}},ExpressionUUID->"85a300f5-6f73-47a2-b657-\
2cb38d702007"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"diff", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.800614063627206*^9, 3.80061406700404*^9}, {
  3.800614195545279*^9, 
  3.8006141984032707`*^9}},ExpressionUUID->"751a897b-58a7-421a-b686-\
085c9d535b36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", "e", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "e"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "e"}]}]], "+", 
    FractionBox["e", 
     RowBox[{
      RowBox[{"-", "12"}], "+", 
      RowBox[{"8", " ", "e"}]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["e", "2"]}], "+", 
    SuperscriptBox["e", "2"]}], ",", "0", ",", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    RowBox[{"3", " ", "e"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["e", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["e", "3"]}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "e", "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "e"}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "e"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"4", " ", "e"}]}]], ",", 
   FractionBox[
    RowBox[{"4", "-", 
     RowBox[{"16", " ", "e"}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["e", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["e", "3"]}]}], 
    RowBox[{"24", "-", 
     RowBox[{"34", " ", "e"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["e", "2"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.80061406775791*^9, 3.8006141990305347`*^9, 
  3.800615609010621*^9, 3.800619996256278*^9, 3.800621306051413*^9, 
  3.8006845366905117`*^9, 
  3.801743273948451*^9},ExpressionUUID->"324d0d3e-15a6-4021-897d-\
57d1787e9d02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", "e", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "e"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "e"}]}]], "+", 
      FractionBox["e", 
       RowBox[{
        RowBox[{"-", "12"}], "+", 
        RowBox[{"8", " ", "e"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["e", "2"]}], "+", 
      SuperscriptBox["e", "2"]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{"3", " ", "e"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["e", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["e", "3"]}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "e", "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "e"}]}], ")"}]}], ",", 
     
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "e"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]], ",", 
     FractionBox[
      RowBox[{"4", "-", 
       RowBox[{"16", " ", "e"}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["e", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "3"]}]}], 
      RowBox[{"24", "-", 
       RowBox[{"34", " ", "e"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["e", "2"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "e0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800614072422667*^9, 3.800614113991131*^9}, 
   3.800614220543178*^9, 3.800621316352496*^9, 
   3.801743283218381*^9},ExpressionUUID->"94795e74-5abc-42b7-b70b-\
7af27cee20e3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VO0XAHB7SAhlK3uSJIWU1GNpkRRaJKSpVLbwFpHUTxuGO1KUNUsJ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       "]]},
     Annotation[#, "Charting`Private`Tag$3752#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzHtUzAkUwPGp6GjEhlWZ0ERRSQ/UWTZuMxIWO43T2l5qttWalsxIjymk
ZVSopCZN75lm2PRiD9Go3HBkPFqpVPOeZW0eIT1Iatrf/HHPPZ9z7/k6RHF2
RpuSSKQdxBj31vyHJUVFCvBt2Uf/J0WK9GIPoBQrINfekFqbLEVfseB5MeGs
nL01STwpul+OcCktIe552DUrUYrfPhq6Xl6mAOkqftTag1LUm9p1SsQKGOuM
5GXvlSIvbt+M+ksK4AtYJ12CpFjFtEy4I1MAyS7T0WulFO2fGv6uUBO9c0zL
7l4JRps7/7VyUgHXnoW1WWZIcP3o9AW2i5Tgv+DQkMJHgm4XBCY3QAnC+SEW
TdpKfEMOjTNnKUFO+2Uz50wltnp1/Eo+oQT1Eqc8M89KXD73q/L3C0rIsvM8
ZvtMjLurwpWH7ynhcUFfFBwTY83UgVDaKyWEJ//cPt1BjHLLxqgbM1QglAR5
Ge6LMLGrYfCUswpKOaHrb3BE6Bu2Z8pqmwpIP3Y975gtwqfCree37FNBVZkm
6OpvFXi0UFe3JkcFuQl3pYvLy7GJ4brt6BUVNC7ef/tFTxnKW2q4iR0qoEp6
2NPsyvDdgMbacVgFfTw7qmF7KeqfBmw6Pk8NW4JXrcs/XYJvk1gjAh81iJy2
pxQ1FGNmr7vLtBA1BI7LvnF9XoQjA6v/W5qsBt5EuaaLUoRJd18vHStRg1Ur
PzvWT4gPGD2vjzSr4YpQX8iKK8S6giTvCLUa9Jtzvo+4eB6rSh+YjBjU4Jew
ob69rQDjQnbuWmevAeGHMLM5IwIM6j2zwpuuAfn6/IyIWQKUz05Jz9qjAdJQ
iNVZ53wkT5THCPgaeGUhG7Ni5uGe6vj2wD81wFU5LV8YfQ6zZ/8ha7mvgcxS
3qXG9Fzc7EZfkdGvAf31t17cn87igpnXFk0na2Fw00e39EPZeLMiXLjaVQsd
Fi3uV+vO4KHRhnzrHVoQTVSInFtO4TgpwKY6Vgus+tsF3q8zcF7baWpxthYC
l9lcZFPS0X97WvWGK1ogLbTN7bfn48bM2ub8DsI0Scow/TiGnjzFKBsm+r0X
JIfXpqGZrx3bzFpH9LQ+DTFH8HDVixkUHx2Q2AOfTpTxkNwT7voyWAeiAGV9
QGI8smWW3axk4v/kgWRKNheDdx00W1tE/Lc+efRdZAxGXku/eq9JB35Z/Lne
b1joLe98a6rWQdq/bZE73jDRXUbR5xn9/rJmuJKJy6qjupdoCMeadheGMdE6
a6iZriV68hcufY8DcYwxN+e4nrDaYzQ+goHNvUxP05eEZ2VFzuz/ATf2d8Sb
vCf8MK5z/wgNfftsY84Z/U78yiaahmsesHY7fCA8LvnQ8swPHWsGN9EGCRfT
RKOxgOYcK5s/hgjXjjdwhtbhw08MGekzYRLfM/WLF97pL6zLNToYklYpPbGp
TyemjhGe8ANZggfW3uSc9vtCOK3K1WnMFXNSz4alfSVMNXMhTzhgOqeXYTVB
uLFOLE62x2Mse3+R0dyBJPOvFOTSL7u1ThrvHo27Jucge/VnaqDB2GP78yfI
yHKE+XqjqSInssEEg+dnWHCnCIssnVMNH28xzZ9MThlNIvHaM+bc+h85CHof

       "]]},
     Annotation[#, "Charting`Private`Tag$3752#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN0Hss1AEAB/BzctNlZuS8ZoiVx6Wax1a7upxHmeycNfPuJjayOkkkKVRe
cT2cuDuPrFnXIVqk42ymqaNVR+akO241SVTmEeVx1dbu+/tu3333+ffrlMAL
TyKTSKTQv/23wRWDYqHwPZP0PyzRHqatCGY0CD6KCPZsjXerEcPbXy08rauF
tWS74fsN8IX0VONHD2EJx+R8nwx2GNp8U6+Gkyiuj3dvwAeXjWys7cf1pjcK
DDqZ8FdqdDqFC/fuU56kXoV3ma+Nn2qE4ySx4zn9cJPuTLTfF1hh8iyh0/iD
3pnvOuZLXGFGTKLOLAQeqg6+ezQVzq2abPHmw91s95DcNljR05SWqYS/zWlo
LouwdigosMBCrfdsFndJ4AsXqzzdtkTBS3Nen52z4aznM86rYniAPTpzSQ63
VGb5xKthSc2AwdImnB4VHnHAQaP3cdUNDx8WrDC9WFiWCFPX61IE1+BEacbr
sAdwuWm+rOclfITO8iiahm22tdsbUSf07qqPrfZyh88td1TQQuHfpCAr6WnY
4kWpo6gcDjiWJz3UBvsXN8srlHD09RJ27SJsyLBLNqRN6p0j+WRs6wtTR2Pd
pyLhZJnJCDcbjow4a7hfCJ9oL3zS3w37KIZnyWrYU2arvUPwTmnCyA4NTCtb
kLMm4FW2Ob9AC8tVnL3kKdh/Wplh8B1mjFmn3CbYe4Ab5/QDdmmaD/Sbhyk8
M6v8BXjwJ1tGWoH7pqtabhHcPTbZ4LgKN3fxSg//gvmXb8bkrcGFPBXbbB2+
wnUIuEdwGquV3rtB+NdrxTFsE+a6MC21BEdaFm1N08EcytsNHcF/AEhbP2g=

       "]]},
     Annotation[#, "Charting`Private`Tag$3752#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdzns01GkYB/BBZu2wjktUOtYo22VySUNrZb1DiZQzqC2imqOpqC2ySlaX
QSbkPq4zv2R0EyrdtlyfWa2S1jZImpnfMLslpda6lfvYd/rjPe/5nOf7fp/X
OiwycJ82hULZio/m3iRoFRUXyxDnNTjoVRHgKXRAFkIZogyX3b5fSYCbOO8f
ocacM71h2Pa3dq8kRDKkOsFA9RUEzH828lvJBRniucQYHrpOgEp7ccclMe6b
Ygw+vErAiehDejev4/xoW72ZmIDyAINjTTU4/5Xdx848Aq4ujhnwq8U++l6y
F/tyn2KPDFuitYM5KiCgNK7Sd6gO79/hN2yEXSj2pX/biL1M2e6dQwB/OOVZ
XBPO961bfimDAG6O7hLHZ3jfrrTVRnwCrNrVf10kZYgFhow/jhGwj7ritt0s
thfX2H0rAT9+0l200FKOeKS4xN2WANsreVoPkBypxudfZM6IYIC2M5rKkSOK
3PYEpVUEEkfpXloStv+0aUuGCJabTMsPXpEjzlWTtW1bRLCrPFQe34zfy+Mz
p2kiqJw7stPjnRyx5r159alBCC0GD8Me6CkQb6Hs58dRQjjeeX8odYUCSdY8
kNjTheAWwp0z2ozn+R36rEfF0F60qcDnkAKprDc8Dj9QDKcKe284ZSoQ69ZD
/mZ1EdSxGZtPVSsQ/fJkBy+nCFoaKqOOS/G8iywxXl4E/35UmtuMKlCpSDjo
erMQVO0bvRJNScSi+s7b71IIH2I5Y3lrSaSiBlmy7hZASrf9ynnBJKKrE8S6
qwpg7CPz7dI4nA+WkLRr+RD76P3SCRGJJANVsZdN8uEp++X7k/UkokROTdKT
8uBGfqzzbpJEvFSHkOfDAignnmqNqXHe/shzbbYAooMDt7taKZHElMH1vpML
27rPr3L2VCK60xPvNTq50GL4Kz+dq0SUjQ7WRoE5QJspicg7q0S8BmqTQ3k2
cCti2vyvKRGL1L8j7cqCDMOEmoYnuG98zkV9MBO8bT1XnevHjtfan6ROh0X6
9yx1aT2I93eH1DniPNReDC1iMnoQq3XAvr8vFX75dF9g7of9lpZt6ZICU5SN
CyoO9yBKTlp68gU+mD5OowszepBkMKDuJ+1k2LCFV+Fejee61QV3XZNgfUpV
vUCK+3P9IC4lAXYmp7IvjGK7ozKO/xnQcVscrmPei3hZzLK6jHiIL3+tZ7G2
F1EC3xwInYoF2stQRl8Q9pvgbyapMRBeY/CCE4fNtSv7zisKgrYf1fmhGPtk
7v7r+hGw5x7/bnMddq3oZGozB5xbOj5ok9j0U28nuwLAvsZClavxtmWmnlkB
sKwi7MUSJXbVuhXJPgFgnj5S79mD7cs0mKn1hwm2SWaiCjvK5nQwYkN9d8Bq
7T5sW5JkSn1hfb80RmsQu8i+2WfAA9xeLYzI0Ti7s0EQ4gFOTzm7rP/T9Muy
XvzJApvKIS+PIc1/nBMjdyOgRhotSBjB9mkDvX5XaP3MrqGMa9635R0ec4Sm
/sIb2Rq/QyONXauh7lWvmD6BrZoymzjsAFW1kWmsSWzepCp6hAGZp7NCeNOa
/s9OiZPWwI/sZhvNYEvIs78fs4IzHKsNpRqr9EvsJiwgyvOWrWRWk6/uNJkx
hnDmON1fjU3pfLdgmgYcG2Sm0pjV9X34rBYEmZ37OmpOMw9ytFMPNwZQn8/O
fTGltO2cceP/JAuo7A==
       "]]},
     Annotation[#, "Charting`Private`Tag$3752#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdzHdQ02ccBvAfIBxG5KhK1HjKsg6kDAEHIm/EvRrgiodgJFAsoJZVKlpQ
4ygICkLBMgwklKIhAUlaHIHoF0U0SKEBrCE7Qm1w1ZwyAgTom/7x3nuf+z7P
4xKbHHbEkiCI/fiZ/93Fz66Xl8vRSdnnDWkJQgiu8EKUCjly+EPPb4sXQmB1
yUAFNpVdnL8A27Px8GrWdTlixvPGbx8RwoLOj3eqKuUoZaU2fSxWCDrLJb01
1bjPbR5LpwvhZNox21t1uP900CcyTAjcULvvH4nkKIJGy+/aJASnnulutkqO
Ck/WO0TNFsIRm1XCL6bkaIMpWx/eL4DNI9aLFy1VIInVACfrhgA8akss7iJs
Serxo0kCeEOKTLNhKBBD1vJw/QYBtPpIvyZdUCDdM1eWfrQRVs6bVBytVSBO
0kbK2cxGoHMPKTLbFcj7Atn9/qxG4M8kRW4ZUqDCzA4RwbwFErt7sXdtlUjq
9TA+hrgFJ/puG3JXKREx+05l99kGCIyKm3HYq0StZeKhFEM99JTt/nnXMZzX
Fs61j6+H06XaBr8CJWLOe+Do382HFpr73tMCJWK8XLtnrR8fJPf5KSekSuQt
llvNqebB+3dq8vJPSkQlReWwpupA17Nj+/n5KhTiFcTOiqmDtxmM4ZJ1KkQl
93Yeb+LCJZnn6lkHsU2V/aU2XBh+5/uP2ykV0vG86B8YNyGj7bWb8Tru/1Vm
mVt3AzpoL15niVXIcOG9pHWiFhquZfgfVqmQdOhwJ3lfLXBZHRbD0ypEhL0I
Gsr7FdIOhh0IcFIjjkWbr0dfDXwlu7zGP1iNDBsa4nfZ1oDE/ofsK3FqRLAe
l9E2/wIkU1ViyUU1ah2MpnOyqiGOl94VclONpH87Ui25HMi3Pye6/xTvlRnb
14vZsNMjeE2OXo0Y5aOd46urYPGcpqXWJA1qnT8wTU9iQTP7UJmvuwYRb/o8
uzoq4LuR28Xk/RrETA1fVDNRBhPEjoW8bzWI47SiiL61FOY/yXOuyMf3vCbv
6IJrsG0fkxck0CCGQ1zx/oZi2HqpXlwsxfuJRtadV0UQ+WMurfIT3s9oH+a/
vApWgUsSrMha1Los9/i9ycuQyR20pazTIoKe4GXYewlILw65v4rQIqojRcMO
uggJIrvnjFNaxBzumuucyISIA6lWG8txfpnP4lT/UxDdlP17ewu2W+FOrSwF
/CW9by1V2NauNW66GPAUUXQ/me16zEgpj4EVvNjnrmpsO6cz9mExQL7yURys
wc6ds+RNGwOMtHkF53XYq3gb9V9Gg1gW6m35CpviV8VWRsJWvTTd4l9sgbQz
8kMoBPYvSiwyWxzQF84IBb8OBt3lA3bvA7S7JwSW8w3btxiwIzYVrf2GBjbJ
DgvPfcQ2DgaI3+2BZ6M0ETGG/Zg7MDK6BR7pSxsKzeZAk1FGhZZ+bbWzEdtQ
yetPRVDfnJxHHce27bHeNxIABWeuRjEnzXmT55MJH8hOltEcTNje24uFGV5w
luG0jWO2s4lUMe4OKcGNHq1T2IShvcnkAgm+Y84h09i6SnL3JAUYy5Gj7n83
e4qmPoMIx5zZKTPY1N/qw6ctINTmz6kZswmC2ZXj8uA/y9eBxg==
       "]]},
     Annotation[#, "Charting`Private`Tag$3752#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0H000wscBvBtIi05LrXy0qGX25WQjubcOstXej/d7tKrSHZLkspKoaxu
cQsJLcZss/1adBORTuEKfZVbYapVpL3+dq+KShJTCLu7fzznOZ/z/PfM2s3d
tJdGoVA2mPN/r8tpkYhEKshwCXKQ3+djoHghOIlVII9PzlvbyEeWXPCv2GxD
0COrvr/56H1z1/wCiQpCKSnl/k18nKror5JJVUA91O2kecpHA835RaFcBRUT
Nu+z0/LxeOwB6/LrKvAPvvDs4Fc+FgfZxD2oUcEaeU9nj8cldH0+/pTQquD+
vc7Ee5JLuNfK/ZbXmAq6Q9sV7RbZuGzQ0nHGTDU4urdnVkVlo+dVAbUa1NCQ
dJvS3paNH+ghsVYcNZS5FPkk/5yDDYuUe+h/qGH4g1GzqDAHf7L/ro6+qobL
RalT8+gCDCveqeY9VEOWS+Lxl/sFWGqKCVnerYbHw6GbW54JsMnmr93V1hpI
9dse0eCVi/EvK/vOu2tgXaaXY3VaLrJCI0x26zUQXfzDEbcPufg8f13e2gMa
KBfJvyhX5OEpIVm2OEsDQep93TWFeVjL9lh/qkIDVwa7nS9ShNhUX3o4XqmB
quBqhXGrED/16BhzBzSgjbaG9beEaHi+elWygxaG5BEl2y3z8WMCxyjw08IX
RS7FOTwf0zq850/YoQUPH8mW95X5aOzxfTfnhBZGDJ/vVFmKMKHx/ZwhiRYy
Q3txIESEzexX70/WaeGggsHcel2EZbkJzF1aLaQ6TN5rMyjC4oJmqnFcC/dt
7Rb2rhJj7I5N25a66kB6WvRtKV+MWzouLGAG6iBQ+FR+ghRjk21iSkaEDg68
bvxtZIEE6aOy/YKzOsi3KKJ5x0owouTYk43XdBDOO1k5pV6CmbZJNfWPdRDt
mWbzkFqAazwDF6R26YAmWUK1XlmAjpPvzLSk68G+aVfk7fQCvEvszPf10IN+
6T4lT1GARwcrcxgb9BDrWucWZyfFEcrq6SWH9DCza8/UCrYUHR6lu4kz9cAV
tboLMqS48pczJf4VeoiZzJ0U+USKK9Ju1OUo9aCSxEjvWcsw5Nx5tnRAD1VF
o51P1sjQguUcZcEggZoUfvroWRnyijutnfxI+DHOfvq7WhnSX+30eBtMQsSj
1lLFVxlG1di0cU6Q0BZ2zfeKJ4HB245YLBGRIHGJMW3jEBh+J+X2w1oSEp39
A5YJCWQ2vfhI05KQPK+HGdxMoHeNkyHb7KPMTB6zhcB5JbvbZutIcJtFlNor
CGRk9NcF6knI4jEUra0EDrHts5INJLyp3jExQElgXUeQD+0tCYVekXGzOwhc
0aU8Ru0lwTnOb37HGwJZr2fsv2R28MTI+ltvCVzczAmb9ZkExT9TWBnvCJxb
2rdqeR8Je8IeDwV0E2jFtZue1E9CxZcu7vWPBLZ8ZddQvpn3Yoet8f0EPugS
lvHNZv3ZyWcPEFj7mpS7DZHgc3VhtbuRwBt3uekBwyRMyGU1qgcJzPr9YuiZ
7yTMe+CjWjZMYAq3g203SsKnX7uiGCMEnua4rrxstu1d585esw8H3vRsGCPB
w8mUR4wSGOX7zW3jOAlnU8qVCWMEcubCNIPZ9AatkT1u/nta6qTDJvN/tHQL
dxOBQVbPxkxm885XjZrM/g/DbpUu
       "]]},
     Annotation[#, "Charting`Private`Tag$3752#6"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVznk41Akcx/HJtVJJ1yg9bsm1U3Ya7Zb6Likra4d2t5HC5OiRtqZU1FoV
lZsOfslt0uQY45hfimi/xSb0EGrTnL9ZklW0VnIk2dk/Ps/7ef33MQ/i7QrV
oNFoXur9X4+M9tzsbAnov9SeXuNOoGvOOjDKkQB94xMxx5NAZ35mX47aysyU
iCQ2gYyqANu8XAmYymY1RzgELn8ydqcgXwIPT1ccuR1GoEpjdU8xXwL5m3yC
3ZIJPBVxSLeyTALOr8TtYR0ElvosPNlUL4EhD2F284/X0LT7c2ehXAJ/hryw
ORCVhaE6NjVfzkrg2k3+1OrE67jlg/aqlcZSeKL/5mtJRjY6CDLn3QUp1Pn9
Tqu9k4Nv9PwidLhS8M862ZrekosPHLuC9c5LoT2OYOSN5OHapTPScIEUAtzj
vmpYXID+pfuk0Y+kQJv894smk0IUzh3xc/lbCtP88QcpFkXYurAu6K6uDALP
L+m2qijCyGe1o0k2MoibOX9xM5OPzntD5gw8ZcC9p5rQaeFj93WPa98dkkH+
6OM8FvsGxmRRog3pMtBoFiyyenUDG9h2njHVMki0JqKJyGJsvS88Gtklg4GN
tnEBc8U4MqygW72XwZR5wdkPGTdR1b1je9wyOWj7JmxRmgjwbRR3PNNJDn7F
gkNFtQJM7GXYau2RgygwKLXP4xaODzNfW56Ww8f9zuHhz29hVPOQ5VSuHKSK
aJ40vATb2C+GfmuUQ+UVunXyZAmKiChWgFwOJoK0OlFsKZbmtc0b/yyHZpft
S1oNyzBiz67dm0wVcEq4dRH9Zhn+1Jtiz3JVQPhkjeyAczm26v8anxqigPY6
42DHnnLU+1RwMPOCAjL61k5YBAgxpPxEh3eJAsaDZrqsJ4SYph9bf/+xAhxH
Ofs9L1Sgu4OrfcKgAnhXvefki0W4asFtY209JUxpl7lcLhHhvcJ915l2SrBW
RBIcViUe/1CbQfdSguH+Aievp5X4kbbDsPywEgwSVH7egVW4rCXZLCdNCbwy
m7HG4Sp0+/5c+dZqJSSfaXvN3FaN2xIrGjO6lOAe83Py/JRq9LuYxM5/r4TC
zoF+LUk1ajqvDtOkU8DJ+riubk0NRpf26xo5UaDNSZKGHK5BvRf77AZ8Kbjb
3ymChhoMq1/4nHuaAvfY9iMGWmL03X1M85tsCjoYLJernmIMvB1PPmqgACze
3diZLUZWa89bDTkF+XFpS8f+EiOj3kh1Ve3uDQ0tTv1itC4Pem6hoGBHzvGY
6FdipKeONboqKdjZfmFMa1CMU+yl6XEqCkSddjOGw2Js7PVZrzFAgf0QEb91
QozbBrtOzHtHwetLv8Sn6ZHo/HLlwStqb960IrVnAYkb2rj+5v9QwBrfmWm4
iEQr4eh2l1EKHvb5V/AXk6jDMzCMHaOgudFypnY5ie0T7HraJAXHpmEZZUJi
02CW6LLaxNkmFyszEhteUnyzKfUft2cRB81JrLjHS/52moLU3kL5e0sS089c
2ntuhoJ65mCnri2J8bxetsEnCgb+UCz5wY7Es1xTtyK1hxyCORn2JB51rXJ4
MEtBeofRG2MGiWHMSTPvzxRYOnhtDF5HItcKVqjU5ov0E0rXk+i7ImH+0TkK
NEIDJSOOJProPJ2dU9s7FBhMJon/Accwkv4=
       "]]},
     Annotation[#, "Charting`Private`Tag$3752#7"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->NCache[{
     Rational[2, 5], 0}, {0.4, 0}],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[2, 5], 
      Rational[1, 2]}, {-0.07499999884693875, 0.}}, {{0.4, 
    0.5}, {-0.07499999884693875, 0.}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8006140944879513`*^9, 3.8006141148939734`*^9}, 
   3.800614221990644*^9, 3.800621316952866*^9, 
   3.8017432843237877`*^9},ExpressionUUID->"608df98d-9ebf-4082-83e8-\
ee58c589d5ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking G(P\\cap 000001) \\subset \\sigma_{3124}(P)", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800350710464436*^9, 3.8003507206239758`*^9}, {3.800360586412717*^9, 
   3.800360667477003*^9}, {3.800360867984809*^9, 3.8003608720089808`*^9}, {
   3.800375657316785*^9, 3.800375663459549*^9}, {3.800418718823689*^9, 
   3.800418720238278*^9}, {3.800419008972451*^9, 3.8004190246609364`*^9}, {
   3.800419168936338*^9, 3.8004191713852158`*^9}, {3.800420249722497*^9, 
   3.800420327650218*^9}},ExpressionUUID->"da90ddc9-cdc2-4f55-ab28-\
2357bfa32a23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"map", ",", "sym", ",", "diff"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"map", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"map", "[", 
      RowBox[{"[", "j", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", "e"}], ")"}], "  ", 
         RowBox[{"UltMP001", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Dot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"b1", "[", "a", "]"}], ",", 
             RowBox[{"b2", "[", "a", "]"}], ",", 
             RowBox[{"b3", "[", "a", "]"}]}], "}"}], ",", "CombMtrx"}], "]"}],
          "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sym", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sym", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "5"}], "]"}], "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "6"}], "]"}], "]"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "7"}], "]"}], "]"}]}], ",", 
     RowBox[{"p1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "10"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "8"}], "]"}], "]"}], "-", "p"}], ",", 
     RowBox[{
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "9"}], "]"}], "]"}], "-", "p"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sym", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "5"}], "]"}], "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "6"}], "]"}], "]"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "7"}], "]"}], "]"}]}], ",", 
     RowBox[{"p1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "10"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "8"}], "]"}], "]"}], "-", "p"}], ",", 
     RowBox[{
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "9"}], "]"}], "]"}], "-", "p"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"diff", "[", 
      RowBox[{"[", "j", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"sym", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}], "-", 
         RowBox[{"map", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.800613254632756*^9, 3.800613430295168*^9}, {
   3.800613484326396*^9, 3.80061348724848*^9}, {3.800615654851246*^9, 
   3.800615747215042*^9}, {3.800615779963169*^9, 3.8006157812431393`*^9}, {
   3.800615901356924*^9, 3.8006159018753567`*^9}, {3.800615960465242*^9, 
   3.8006159910533752`*^9}, {3.800616038148188*^9, 3.800616040601818*^9}, {
   3.800616085697106*^9, 3.800616109337842*^9}, {3.800616149224621*^9, 
   3.8006162506353493`*^9}, {3.800616286881757*^9, 3.8006164572691174`*^9}, {
   3.8006165955051394`*^9, 3.800616596751081*^9}, {3.800616722327819*^9, 
   3.800616722527719*^9}, {3.800616857922735*^9, 3.800616866584715*^9}, {
   3.800618596006584*^9, 3.800618637784214*^9}, {3.8006186699566193`*^9, 
   3.800618695280025*^9}, {3.8006202101686773`*^9, 3.800620229394231*^9}, 
   3.800620300734363*^9, {3.8006203569151154`*^9, 3.8006203574175367`*^9}, {
   3.8006206059388523`*^9, 3.800620606608141*^9}, {3.800620814875724*^9, 
   3.8006209138229113`*^9}, {3.8006210124839907`*^9, 3.800621015811426*^9}, {
   3.800621110167665*^9, 3.8006211150158653`*^9}, {3.801744057959865*^9, 
   3.801744130959319*^9}, {3.801744173133706*^9, 
   3.80174426459102*^9}},ExpressionUUID->"007cac0d-32be-4ee5-aa52-\
a870ff74e0d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"diff", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",ExpressionUUID->"73f6e79e-\
35a5-463c-ae96-707002ae2821"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"10", " ", "e"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"6", " ", "e"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"7", " ", "e"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"4", " ", "e"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.800616502276641*^9, 3.800616726250601*^9, 
  3.8006168700835333`*^9, 3.800620916597106*^9, 3.800621138894849*^9, 
  3.800684547239089*^9, 
  3.80174428815771*^9},ExpressionUUID->"d973a70e-cdfd-4b6d-8ab6-fb832b5acc44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"10", " ", "e"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"6", " ", "e"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"7", " ", "e"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["e", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", "e"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "e0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800616733040805*^9, 3.800616751218568*^9}, 
   3.80061688101656*^9, 3.800617348328533*^9, {3.800617383144944*^9, 
   3.800617418315687*^9}, 3.800620927325856*^9, 3.800621148712673*^9, 
   3.801744307283313*^9},ExpressionUUID->"4f7b8062-3616-4ab6-9751-\
b875f034f5c4"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN0Hss1AEAB/BzctNlZuS8ZoiVx6Wax1a7upxHmeycNfPuJjayOkkkKVRe
cT2cuDuPrFnXIVqk42ymqaNVR+akO241SVTmEeVx1dbu+/tu3333+ffrlMAL
TyKTSKTQv/23wRWDYqHwPZP0PyzRHqatCGY0CD6KCPZsjXerEcPbXy08rauF
tWS74fsN8IX0VONHD2EJx+R8nwx2GNp8U6+Gkyiuj3dvwAeXjWys7cf1pjcK
DDqZ8FdqdDqFC/fuU56kXoV3ma+Nn2qE4ySx4zn9cJPuTLTfF1hh8iyh0/iD
3pnvOuZLXGFGTKLOLAQeqg6+ezQVzq2abPHmw91s95DcNljR05SWqYS/zWlo
LouwdigosMBCrfdsFndJ4AsXqzzdtkTBS3Nen52z4aznM86rYniAPTpzSQ63
VGb5xKthSc2AwdImnB4VHnHAQaP3cdUNDx8WrDC9WFiWCFPX61IE1+BEacbr
sAdwuWm+rOclfITO8iiahm22tdsbUSf07qqPrfZyh88td1TQQuHfpCAr6WnY
4kWpo6gcDjiWJz3UBvsXN8srlHD09RJ27SJsyLBLNqRN6p0j+WRs6wtTR2Pd
pyLhZJnJCDcbjow4a7hfCJ9oL3zS3w37KIZnyWrYU2arvUPwTmnCyA4NTCtb
kLMm4FW2Ob9AC8tVnL3kKdh/Wplh8B1mjFmn3CbYe4Ab5/QDdmmaD/Sbhyk8
M6v8BXjwJ1tGWoH7pqtabhHcPTbZ4LgKN3fxSg//gvmXb8bkrcGFPBXbbB2+
wnUIuEdwGquV3rtB+NdrxTFsE+a6MC21BEdaFm1N08EcytsNHcF/AEhbP2g=

       "]]},
     Annotation[#, "Charting`Private`Tag$6364#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k41HkAx3FHyU6SIkSuokLrSHq2GvuJDPWgcTSSa2dLq7RFEglLEVGp
zeQY5zC/h9C5FUKPRw+hJcXSnF9dhGrlqCTZ3/7xed7P68+Pyd5w7/1KCgoK
HvT+746sjvy8PBHszkmWZ+rz4MS3hh5fhAi789FrDHlgCngv+bTvtCfcaDLm
wepGsHlBvggmjNX3xs140Ho8fq+oUAS9V3xtjg0PA0r6z8oEItRuzDbVZPFw
IvKQ6vWrIvil/XMi6ggPFV5qx5vrRBiJTl/5dxMPRk+/dxVLRTjMM3zx+9Er
2K+y9taPsyJ0Lulxm9PMhsPU/OW6BmIMJS8Ktb6VjXUUT7EGYuheCr6NPTkY
YfhHqnDF4HDEuk8mctBk272PkSxGo5lPUk9uLtYsnRGHUWLUaBSqc37KQ1BF
oDiuRQyWlPHgdUcequaO+Du+FcMlRWdxaCgfbWq1e2tUJdi+Jaxv62c+onvu
jqWvlSC5Vnbc4nQ+mAEhcxpuEpBGDWa6dgGe5u7I3n5IgoC07plHRQVIyCHX
NmRKEHM44bmWTSHq2RZuCTcl9G9htndDIdoaqyKiuyVYqa7j/pVZhPfvZNqm
ExL8FjU+uL61CANPXVinNaVgfbjMXOFcjNEY7iRvoxQOiWdibTuKcbbfynze
HikcpZymerMSTL6zG1wVK4VN9SKlGW4JYh4Or/qSL0XSw7i3S0tK0M7uG45v
kKLptgYZFpXg2pUY+2CpFC9HvF8WLRGgoqBdcfK7FLa1a3M/ugsQucfbd7OR
DO+nq5Y4Jwuwq/+cpb2TDEKDon7lRgHa1E+mng+RwTLx9rGsSQEY34oO8lJk
GFykaBGyphQhlVGdnuUyeHcPxoYGleKC+qm6xkcyTA1bhnVmlsJ1nZNl2pAM
hl3hW10elGL5wjsG8xlyDLfx3erGSnG/ODDXzkIOs7By607DMhybupul7SGH
gUrzTDW7DF8VXHQqD8uh+Ukxe2d8GTRbM4z5F+R4NpUyZlReBmf3pMqfb8ox
Vd6qm9pbhm1nqxuyuuWwLeiwHJ0tg/+ZdHbhhBxec/FPasyFUGbqH1DWJmBX
FriW+wgRV/FKVW8jQW/iEXZPrBCMvkCLN34EB4UZljalQhyoU+vlxhKovdjh
MNwqhJ/vUeVNeQRBeVOR80aE+OVO6l8t9QQLm45N6y+mYN/2bFRJSvDrlhWe
HTYUrOr0Bi7Tngk2rQ62pbC6cm/vShkBvyvw0zht7fPjDU5yggZHLkffjsIX
9tLM0wMEN10aHQ7ZU2jo97JRekPwlWVVu2AzhW1D3VGKHwis1Qd87bZRYD7X
PfgnbdXR5tgW2hvauUEm/xJ0Zr3K2O1MwbRqjOU4RhA6TWLiWBRUwjV0To0T
9L3pjm92pdDxiV2n8JlgoOvjeg93Cs1DOdcu0b6u8XqTnHb9cyIw/kKwk+hZ
h3tQqL4fnrF1msCnZ/frSzspZP5xMSBphuDiW72TPZ4UUsP72RrfCFbsc5jY
50UhkWvkXELb5HG5/yTtCKcb65pmCZS0fCe1fCgcsPts7PmdYH4nfzVFm2uK
ZQO0B1eZu9rvouC3LO2HiDmCBymKvi20vVSezM7Rvhpg6sPhUPgPtoJhUQ==

       "]]},
     Annotation[#, "Charting`Private`Tag$6364#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0HdQ03cABXBGjTSO87SACBygKSLi4ASsGvuUpYgeo1ZZKgfoBb0KIgVl
WAVUSBQJKySBfOVwUCAFqqhhVMVRRpWAHpD5Sy0BKajIUJCRpn+8e/e5e389
u4iYwKNGBgYG+/T5v33y2oR8vgynWSP2rA423AUbsEIgg72YuGlfscEszX8j
0JspGTaI6GVjffXhNcVCGQTWx56F/M3GN+2j90QlMrA6dIt8xtjQGFl2lZXK
0CKwIsvNOTgTd8Lkt19luKKNbk8/zEF5wMKfmyUyOK98QtjDHNh0zr0kShk6
kS9utbqKozSH2nWzMvBSX/oGumRj+8Q8i+XWcqRvO2dh534NTjfzDe9Djv0H
5Gy6cw7+pYfE0cLlCIksi3epy8EjZ2kkPV2O6y8uRy1w52L10mn58ZtynB2P
vDDYysWh8jB58jM5ZOsKb6R756JSdzJk51s5buzd5eHfnouWhQ8i7psocGzl
bpWtVx4SXtWNZDkoED+f8DLr88AMjdIt8VUgKH5+tHhzPjqLfAp3n1DgR2dz
k9CKfKTyKLFLtgJvfPaHHWUUoMHP0Te1RgFlxqLnw/wCtDRVxiZIFUhhnriV
Nq8Q74ZVZowxBZo8Ii0NzxRC0+ntlbZMiZgniTVdmkIMJYaP57spMRT3u+sG
fx4ye9av+SpYCWHUsWGfBh7Ghzf1rzqrxK1VWwK2Whch8cngqkmhEl/eZ0x5
XixCq1/3YEqjEi/3WrJYfUUQFyS6HlYqYSN+t1MKPsqLWw3H55R4bXGc33+d
j7jgwANbbVTYePL4du4UH/t7OGtd3VV48HiBlntQgJbFSZeuRKlgdvOHqYe1
AtBnRNH5GSrY2B9JnjMWIqoi/oX/bRXKJjY/cAgV4uriC5KmP1WI5047l1UI
scvJfe3lARUiOkwftX0SwmLBXet5dDXKck+lnNlVjHoSVrTJUQ2e8bU/hnKK
cXqiLs9snxpvR7O6uOpifDHwNq/4SQ3GdKl427clWPacbSu4qgZtd3N5O6sE
nnvPV3xfo0bqcN8Op5oSeGRWNeZJ1Wj67qPW6GMJQi5m+ZWMqeEZnMQOdhXB
mGnJMjaj8C414WBaggjJ5f+YrHCjcJC+pSevVgR6d5ijNogCZf+q++kHEViS
ha/Dz1II9HLLsHAgCDpwyngLn0JKdVzwvUMER+5euvOsgUIVw7rKrJDAtaVr
yEhJoZTDqqe1EqyXrNDk6p00QGX2621fEfF6pYpCxZ7Ezc/bCMyujDa6q/V7
H7rrxb8IJv2WZqdpKDhaqWsNpQSNPQEbjbQUcINxZ7ybwGNAGm/4nkJcXbSi
uY+A2bs8mqv3fcmbapGWwKU1/JDdBwrlsuKopH4CRuWI184RCvLs3pPObwlo
MUvML4xSaH/IpomGCNo++UkMPlPwfPrY49QoQfMAT5yjdzenxcp3jKChlyq1
naTQNGnbzRgnqKqPYe+YojDU1zbYM0GQfe5a6PlpCumfbQqYUwSXYnr8lsxQ
iJRLY02/EPwSbuN5Xe+g2wqn93rHulc7PZqloLAz9iYzBKxNn2395yhwNHZl
ibME4QyYavQurxRp/Ob0f5te/jpWR6GFkzS3WkcQQOuY1emdnHVvRqf3f0o7
dZs=
       "]]},
     Annotation[#, "Charting`Private`Tag$6364#3"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->NCache[{
     Rational[2, 5], 0}, {0.4, 0}],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[2, 5], 
      Rational[1, 2]}, {0., 0.04166666641156464}}, {{0.4, 0.5}, {0., 
    0.04166666641156464}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.800616752275426*^9, 3.800616881881358*^9, 3.800617349490546*^9, {
   3.800617384066967*^9, 3.800617399890465*^9}, 3.800617437436328*^9, 
   3.800620928091998*^9, 3.8006211492868137`*^9, 
   3.8017443080136414`*^9},ExpressionUUID->"86d35db4-1d87-486a-9e6b-\
3e4aa42ab0bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"diff", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.800617319002207*^9, 
  3.800617319450107*^9}},ExpressionUUID->"765f4eca-af7f-4abd-ad05-\
66735fffbbd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "e"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["e", "2"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "e"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", "e"}], 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "e"}]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "e"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["e", "2"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "e"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", "e"}], 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"6", " ", "e"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.800617320028631*^9, 3.8006211821312027`*^9, 
  3.8006845512423286`*^9, 
  3.80174431609927*^9},ExpressionUUID->"d2479320-d147-4d6d-8fbf-ccbeefa9143f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["e", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", "e"}], 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "e"}]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["e", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", "e"}], 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"6", " ", "e"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "e0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8006173292523193`*^9, 3.800617339869678*^9}, 
   3.8006212035452633`*^9, 
   3.8017443369958*^9},ExpressionUUID->"a1b54c0c-3ca4-439b-a621-2bf71bb5b4d0"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3s0lAkYBnBGTdhpj1NLIkmuzaA6yWlbemtyqbXtGFtWoWZndbY4m0KE
TZJ1K6xltxiRY50Zc/tSpAm9bW2li3a0Lc31my4al0SS5Db77R/vec7vPP88
rws/MWI/zczMbAd1/+f28vuCykoVfBP2zDbzqBDZVavBoUoFo0MFfdWpQgyo
q3heRTmT9fbC9TQh+hJ7V1ULVKBwmq8xzxDiZw/GrtScV8GjoeCY/CwhGmiO
j+vrVMC0yy0vyRfisaQES3mjClr7Fb3FlUIUcRlHbypUYLQJ6eJ0CNG5e+5R
rVYF6QvLlt2yEuF+uleTz6wK6te8YnZzRBj4fv5Seyc17MxwW8AuF6F3Q4V5
K6hB2xrUZKkR4aD1niQ6Tw01hoGRa8sa8cZa5ffWp9SQGrp1Qz6/ET0XTavj
G9QQ/0PK9oaGRowVxagzb6vhWCw92exFI0pMh/Zs6VcDfZL7rY+bGDsZV/mt
lhpQis28/9wnxtR/WkYLvTTwh2N21tQ5MQZEx5lswjTgP3mHeeNfMXaf2/77
tgQNlNguD9y4UILHz5IyvxINOA3cvLRgmwTbOMyw4xc1wChWiuOzJdjZITmc
qtTALp/TDsrLEhx+rbNze6eBQF6HfdCgBA3dIcE5i7WQZ6etf+4oxaE03niF
vxaSo0xfRIVLsaDXd9W83VoQifqwIEeK46/XvXJN14Jx2IO95qIU024NuE4K
tKByj3ySYJDiPU7PwE/tWqDBIVEwQ4ay39LW79VqwWdw37iXvwxF1ffMx+e0
8OpshAuPL8Ok3RGRG5114B/4cFFWkQx39p5mrWfrYPAZy6+tWYadn2bknYnT
gUCyK+edVobWMzUHK3J1cLW4qSzaXI5x4pSucKEOTs47wa33lGPxpycVHXd1
UCNgRGz+Uo6h3mxWvlEHH7kZp1wT5Lj0k2an+dZ6aBWk1TQWy/Fabcy5dUw9
cN1jne9L5Zj8vqXcbgfVv2xsiO6S45RZyBLxj3pY+WAWpINyXHynaEVVsR5C
106x4ugEBn2VLd50UQ98jcAtwpXArQXS9nKlHrqEOdfZgQTu+bmQc/6dHjKN
LTMbogi0CHA8YGFHgo/Ya7zwCIGZoheWDv4knHjrleRSQKB1TwyzL4qEssXD
h3JrCTygYDzhpZOQKzOqw5sJjIo8YvF5JQkeFSk9HXcJ3Necd/l2GwktRe5/
XdcQuL7z8RBNS4LU2LPj4DCBvgoHw6+U32auNr9C2UPMf7JSR0J9SkId7Q2B
dmfG2tl6Enb3looElCc5i0pyDCRc2lTV/XCEwPZe7hpaHwnTGX6lrDHqP6My
xfwNCRv6j7arJwgMeGp/sIzycqudC90/EOh3jxfrMkJCNeEZlkjZTTIavGWU
BFF3U7HFJIH0RJslJ8dIqAj9zpf1kcD7ExyF2QcSJvol+tRpAm8az8p+oTzF
9zAh5banZN2KSWpvci3DaoZA6bXEos0fSfA/X/qminJJVml09jQJ+SNpjzpm
CcxL7OXYzJDwYmYikj5H4Amec9AFygWr0h9+Tfkwm/C+MUvCAvfCLJLygXUf
VoTPkUC3s2/zNBHIcwNbA2VRvPRlIuUo23yrwyYSaM0h062UufS/Z02UmaeM
cybK/wF0w56K
       "]]},
     Annotation[#, "Charting`Private`Tag$6420#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k8VN8bB3AkKSVFEmUnS2UppZLHktavrRJJkiglKWmhRWRLUpaQsgwq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       "]]},
     Annotation[#, "Charting`Private`Tag$6420#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN0Hss1AEAB/BzctNlZuS8ZoiVx6Wax1a7upxHmeycNfPuJjayOkkkKVRe
cT2cuDuPrFnXIVqk42ymqaNVR+akO241SVTmEeVx1dbu+/tu3333+ffrlMAL
TyKTSKTQv/23wRWDYqHwPZP0PyzRHqatCGY0CD6KCPZsjXerEcPbXy08rauF
tWS74fsN8IX0VONHD2EJx+R8nwx2GNp8U6+Gkyiuj3dvwAeXjWys7cf1pjcK
DDqZ8FdqdDqFC/fuU56kXoV3ma+Nn2qE4ySx4zn9cJPuTLTfF1hh8iyh0/iD
3pnvOuZLXGFGTKLOLAQeqg6+ezQVzq2abPHmw91s95DcNljR05SWqYS/zWlo
LouwdigosMBCrfdsFndJ4AsXqzzdtkTBS3Nen52z4aznM86rYniAPTpzSQ63
VGb5xKthSc2AwdImnB4VHnHAQaP3cdUNDx8WrDC9WFiWCFPX61IE1+BEacbr
sAdwuWm+rOclfITO8iiahm22tdsbUSf07qqPrfZyh88td1TQQuHfpCAr6WnY
4kWpo6gcDjiWJz3UBvsXN8srlHD09RJ27SJsyLBLNqRN6p0j+WRs6wtTR2Pd
pyLhZJnJCDcbjow4a7hfCJ9oL3zS3w37KIZnyWrYU2arvUPwTmnCyA4NTCtb
kLMm4FW2Ob9AC8tVnL3kKdh/Wplh8B1mjFmn3CbYe4Ab5/QDdmmaD/Sbhyk8
M6v8BXjwJ1tGWoH7pqtabhHcPTbZ4LgKN3fxSg//gvmXb8bkrcGFPBXbbB2+
wnUIuEdwGquV3rtB+NdrxTFsE+a6MC21BEdaFm1N08EcytsNHcF/AEhbP2g=

       "]]},
     Annotation[#, "Charting`Private`Tag$6420#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz2s01AkYBvAxIiwdp9Ykkqy7QXWi2pbemlxqbTvGllWo2VmdLc6mXENJ
tG411LJbjMjKaQy2bGrM9W1rK120o21prv/ponFJJElus//98Jzn/M7z6XHh
JEftpVIolG1k/u+tFfd5VVVKiIp4ZpeTLkRG9QpwqFbC6FBxX02GEIPqK59X
kz5Cf3tBnilE/8u7vWt4SuhwMlObZAvx0wdj12vPK6FrKDSuKFeIeqrj44Z6
JdBpJyrKioR4OCXJ4vcmJQj7Rb3cKiHyWdbpN0VKMNiGdTFlQnTunntUp1FC
ls2ZpbcsO3CvuVeb36wSLq585dPN7MDg92ZL7J1U8E2223xGRQf6NlaaCEEF
GmFIm4W6AwetdqWYs1VQqx8YES8V4Y1Viu+tClSQHr55XRFHhJ4Lp1WJjSpI
/CFta2OjCOP5caqc2yo4HG+eSnkhwmbjgV2b+lVgNsn61s9NjJ3WHRyhhRoU
Aorvn3vEmPHPtdESLzVcdMzLnTonxqDYBKNthBrWTt7xufGvGLvPbf11S5Ia
yuyWBa+3keDRs0RrQJkanAZu/jF/iwQlTJ+Io1fUYMNVCBLzJNgpaz6YoVDD
Dr+TDoqrEhx+raW5vVNDEFtmHzIoQX13WGj+Ig0U0jQNzx2lOJTJHq9co4HU
GOMXMZFSLO719563UwNN/D4szpfi+OvVr1yzNNA/7MFYeUWKmbcGXCd5GlC6
Rz9J0kvxHrNn4IhUA1Q4wA+1lmHrL5mBuzUa8BvcM+61Rob8mnsm43MaeHU2
yoXNkWHKzqjo9c5aCAx+uDC3VIbbe0/SAxlaGHpGD5C0y7BzQXbhqQQt1DTv
yH+nkaHVTO3+yhNaEHHbzsSayDFBkNYVeUkLefOOsRo85chdcFwku6uFWp51
1MYv5Rjuy6AXGbQwxcoucE2S45JP2p3MrHQg5GXWNnHlKK6LO7faRwcs93jn
+y1yTH1/rYK2jdxfNjXGdslxihK2WPCjDlwfzELLoBwX3SldXs3VQfiqKXqC
OWLIV3mCDVd0wFHz3KJcETcXt0grFDp4dClfzghG3PVTCfP8Ox3kGK7NrItB
NA1y3GdKI8BP4DVecggxh//CwmENAcfeeqW4FCNa9cT59MUQcHrR8IETdYj7
RNZP2FkEFLQaVJHtiDHRh0w/ryLAozKtR3YXcU974dXbEgKul7r/JVcjBnY+
HqJqCGgx9GzbP4zoL3LQ/0z6bc4Kk+ukPQScJ59pCWhIS6qnvkGknRqTMnQE
7Owt5/NITzIXluXrCbi6obr74QiitJe1ktpHwHR2QDl9jPxnUKSZvCFgXX+6
VDWBGPTUfv8Z0ssst9u4f0AMuMeOdxkhoOayZ0Qyabfm0dBNowRc6m7jmk4i
mifbLj4+RkBl+Hf+9I+I9yeYIsoHAib6m3UZ04g3DWdbT5P+yPEwImnJU6J+
+SQBv6XWWVvOILaIk0s3fiRg7fnyN9Wky3LLY/OmCSgcyXwkm0UsTO5l2s4Q
8GJmItp8DvEY2znkAuli76yHX5M+yLjse2OWgPnuJbkE6X2rPyyPnCNNs5d4
GhHZbmCnJ92U2PIymXSMXZHlQSMB1PawaSFplvnfs0bS3gWGOSPp/wDxCKNc

       "]]},
     Annotation[#, "Charting`Private`Tag$6420#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nk4VWkYAHBLJKlEqci+pBRKijLeLCWaxpItIVkmRZEloQWjSFLi3qxF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       "]]},
     Annotation[#, "Charting`Private`Tag$6420#5"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->NCache[{
     Rational[2, 5], 0}, {0.4, 0}],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[2, 5], 
      Rational[1, 2]}, {-0.12499999974489796`, 0.}}, {{0.4, 
    0.5}, {-0.12499999974489796`, 0.}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8006173410790854`*^9, 3.800621204532343*^9, 
  3.80174433788349*^9},ExpressionUUID->"63db3339-dfa8-4048-857c-982ea554c9e4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking G(P\\cap 000101) \\subset \\sigma_{2134}(P)", "Section",
 CellChangeTimes->{{3.668764765325425*^9, 3.6687647990714893`*^9}, {
   3.6687654664806547`*^9, 3.6687654721835613`*^9}, {3.6687698478360443`*^9, 
   3.668769883567499*^9}, {3.668770250952868*^9, 3.668770252663205*^9}, {
   3.6853283358396482`*^9, 3.6853283485700417`*^9}, {3.685341676361479*^9, 
   3.685341682248528*^9}, {3.685439043314443*^9, 3.68543904675451*^9}, {
   3.768278467100114*^9, 3.768278516154951*^9}, {3.768279482042075*^9, 
   3.7682794880799847`*^9}, {3.76831185737986*^9, 3.768311864244714*^9}, 
   3.76831289003547*^9, {3.778486166120118*^9, 3.7784861737681103`*^9}, {
   3.800273488061716*^9, 3.8002735024853497`*^9}, {3.800288648660898*^9, 
   3.800288659612383*^9}, {3.800328354261137*^9, 3.800328380496439*^9}, {
   3.800333194056828*^9, 3.800333195721113*^9}, {3.800333237184469*^9, 
   3.8003332549512367`*^9}, {3.80033390595383*^9, 3.8003339062499313`*^9}, {
   3.800350710464436*^9, 3.8003507206239758`*^9}, {3.800360586412717*^9, 
   3.800360667477003*^9}, {3.800360867984809*^9, 3.8003608720089808`*^9}, {
   3.800375657316785*^9, 3.800375663459549*^9}, {3.800418718823689*^9, 
   3.800418720238278*^9}, {3.800419008972451*^9, 3.8004190246609364`*^9}, {
   3.800419168936338*^9, 3.8004191713852158`*^9}, {3.800420249722497*^9, 
   3.800420327650218*^9}, {3.800618377816265*^9, 
   3.80061839465617*^9}},ExpressionUUID->"a628a55c-0d0c-4c38-ae20-\
8fda988817ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"map", ",", "sym", ",", "diff"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"map", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"map", "[", 
      RowBox[{"[", "j", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", "e"}], ")"}], "  ", 
         RowBox[{"UltMP101", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Dot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"b1", "[", "a", "]"}], ",", 
             RowBox[{"b2", "[", "a", "]"}], ",", 
             RowBox[{"b3", "[", "a", "]"}]}], "}"}], ",", "CombMtrx"}], "]"}],
          "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sym", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sym", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "6"}], "]"}], "]"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "5"}], "]"}], "]"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "7"}], "]"}], "]"}]}], ",", 
     RowBox[{"p1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "9"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "8"}], "]"}], "]"}], "-", "p"}], ",", 
     RowBox[{
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "10"}], "]"}], "]"}], "-", "p"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sym", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "4"}], "]"}], "]"}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{"UltMP", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "6"}], "]"}], "]"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "5"}], "]"}], "]"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "7"}], "]"}], "]"}]}], ",", 
     RowBox[{"p1", "+", 
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "9"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "8"}], "]"}], "]"}], "-", "p"}], ",", 
     RowBox[{
      RowBox[{"UltMP", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "10"}], "]"}], "]"}], "-", "p"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{"{", ",", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"diff", "[", 
      RowBox[{"[", "j", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"sym", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}], "-", 
         RowBox[{"map", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dd"}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.800613254632756*^9, 3.800613430295168*^9}, {
  3.800613484326396*^9, 3.80061348724848*^9}, {3.800615654851246*^9, 
  3.800615747215042*^9}, {3.800615779963169*^9, 3.8006157812431393`*^9}, {
  3.800615901356924*^9, 3.8006159018753567`*^9}, {3.800615960465242*^9, 
  3.8006159910533752`*^9}, {3.800616038148188*^9, 3.800616040601818*^9}, {
  3.800616085697106*^9, 3.800616109337842*^9}, {3.800616149224621*^9, 
  3.8006162506353493`*^9}, {3.800616286881757*^9, 3.8006164572691174`*^9}, {
  3.8006165955051394`*^9, 3.800616596751081*^9}, {3.800616722327819*^9, 
  3.800616722527719*^9}, {3.800616857922735*^9, 3.800616866584715*^9}, {
  3.800618404013356*^9, 3.800618424173026*^9}, {3.800620097963431*^9, 
  3.8006201590561657`*^9}, {3.801745408192663*^9, 
  3.8017455372316628`*^9}},ExpressionUUID->"9f928bd7-9141-42c8-af76-\
f979c1f16707"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"diff", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",ExpressionUUID->"197b107f-\
f23a-45cf-bd78-7e9d8277ffa8"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.800616502276641*^9, 3.800616726250601*^9, 3.8006168700835333`*^9, {
   3.800618410863656*^9, 3.8006184271877127`*^9}, 3.800620167633963*^9, 
   3.800684560016531*^9, 
   3.801745558187851*^9},ExpressionUUID->"5f794814-6f69-4918-a998-\
66344d970ffd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"diff", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.800617319002207*^9, 3.800617319450107*^9}, {
  3.800618435407661*^9, 
  3.800618436581553*^9}},ExpressionUUID->"2dc6da20-6225-4cbb-ba79-\
df30d492302d"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.800617320028631*^9, 3.800618437180624*^9, 
  3.800620172109782*^9, 3.8006845679354258`*^9, 
  3.801745560121381*^9},ExpressionUUID->"0816fb26-a6ab-4803-99dd-\
1b502592cbca"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1390, 1351},
WindowMargins->{{Automatic, 78}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 966, 15, 65, "Subchapter",ExpressionUUID->"fd5081e5-b33c-4666-8b93-759904284fa7"],
Cell[CellGroupData[{
Cell[1571, 41, 715, 10, 67, "Section",ExpressionUUID->"fbd3471d-39f9-4c7a-b024-cea4aeb095b3"],
Cell[CellGroupData[{
Cell[2311, 55, 268, 4, 54, "Subsection",ExpressionUUID->"6145d247-a588-4d45-9e74-e0c6a1eed1e5"],
Cell[2582, 61, 1417, 30, 136, "Input",ExpressionUUID->"c78f0663-7eb5-460e-b6d5-ec6705c062c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4036, 96, 261, 4, 54, "Subsection",ExpressionUUID->"80b3251c-de52-4bbc-b5c3-1821954b1b69"],
Cell[CellGroupData[{
Cell[4322, 104, 1643, 36, 73, "Input",ExpressionUUID->"f4a1aee0-4683-46d0-83ca-b7f30fbf4eaa"],
Cell[5968, 142, 2885, 60, 80, "Output",ExpressionUUID->"c36eda3c-ef9f-472f-ac85-f87ac92004ab"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8914, 209, 626, 9, 67, "Section",ExpressionUUID->"23200e5f-4a96-462e-8df9-b00f780b1282"],
Cell[CellGroupData[{
Cell[9565, 222, 162, 3, 54, "Subsection",ExpressionUUID->"9d33f0e5-4f88-4e05-b63c-3be84d2dc874"],
Cell[9730, 227, 943, 21, 52, "Input",ExpressionUUID->"b172e44c-efd1-4877-8f90-d56ee96bb68e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10710, 253, 231, 4, 54, "Subsection",ExpressionUUID->"eaeecd22-87af-48a8-acfd-b1801a95ec69"],
Cell[10944, 259, 424, 12, 52, "Input",ExpressionUUID->"d09a3160-a980-48f1-92a3-c1fab66e54e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11405, 276, 223, 4, 54, "Subsection",ExpressionUUID->"b1772c94-3c11-496d-83ac-a52791393376"],
Cell[11631, 282, 5067, 108, 283, "Input",ExpressionUUID->"62ae59a3-2c51-450f-8e06-b5b5d191e2c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16735, 395, 658, 10, 54, "Subsection",ExpressionUUID->"dec6892f-c76d-431d-88f9-385cfa08c1a7"],
Cell[CellGroupData[{
Cell[17418, 409, 362, 10, 30, "Input",ExpressionUUID->"64bea436-5f73-4cb5-ae58-8925af1e0fcb"],
Cell[17783, 421, 1399, 23, 34, "Output",ExpressionUUID->"3aba24da-af89-42fe-bfc0-e20b0b5859a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19219, 449, 1920, 39, 30, "Input",ExpressionUUID->"9c57b28f-d336-482c-84df-b7f7d247a26f"],
Cell[CellGroupData[{
Cell[21164, 492, 2154, 33, 44, "Print",ExpressionUUID->"a729ebce-bb09-4813-bc03-ceafc2011992"],
Cell[23321, 527, 2154, 33, 44, "Print",ExpressionUUID->"35471d00-d8df-4dd9-8e06-d81e4a6aa429"],
Cell[25478, 562, 2152, 33, 44, "Print",ExpressionUUID->"ea2ddd2f-3dec-4522-9428-28a79fe5907d"],
Cell[27633, 597, 3613, 83, 63, "Print",ExpressionUUID->"53680080-cbf7-431d-a381-1f28e213311f"],
Cell[31249, 682, 3613, 83, 63, "Print",ExpressionUUID->"3a728024-5b16-4c55-93ca-b9786c39f2bb"],
Cell[34865, 767, 4273, 83, 82, "Print",ExpressionUUID->"bf21b061-80c4-4de7-a35d-42902e78ef47"],
Cell[39141, 852, 7275, 203, 101, "Print",ExpressionUUID->"7f29b129-cd9a-4ba8-9cb9-7f5fcb1be38f"],
Cell[46419, 1057, 12040, 269, 234, "Print",ExpressionUUID->"094ba64e-1ad2-4f2e-b935-cf24a330a83b"],
Cell[58462, 1328, 13035, 383, 196, "Print",ExpressionUUID->"42644d31-80ed-4a03-a183-76c4b7d15166"],
Cell[71500, 1713, 12375, 383, 158, "Print",ExpressionUUID->"040ff433-56f8-4cb1-b0d8-9d5408c74641"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83948, 2104, 688, 10, 67, "Section",ExpressionUUID->"4e907993-e753-4b17-97f4-0d3326a041f8"],
Cell[CellGroupData[{
Cell[84661, 2118, 1028, 15, 54, "Subsection",ExpressionUUID->"1849540d-a1ca-4098-8084-2918f794d5be"],
Cell[CellGroupData[{
Cell[85714, 2137, 1108, 16, 45, "Subsubsection",ExpressionUUID->"7cc97af7-8642-417d-b0f7-5b1cbed098cc"],
Cell[CellGroupData[{
Cell[86847, 2157, 2410, 52, 73, "Input",ExpressionUUID->"ce2df9d4-5663-4fe7-8b9e-7ca1423ecded"],
Cell[89260, 2211, 2334, 67, 78, "Output",ExpressionUUID->"e8f54dcc-a5c8-4713-adc2-4f20e084a096"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91643, 2284, 1083, 16, 45, "Subsubsection",ExpressionUUID->"bc83a794-81b3-409e-ba7e-26b6e896fe6e"],
Cell[CellGroupData[{
Cell[92751, 2304, 5006, 145, 241, "Input",ExpressionUUID->"8bb7c0db-3a1a-43ef-b0df-ebb9db9bcf34"],
Cell[97760, 2451, 2232, 61, 76, "Output",ExpressionUUID->"4ed3eb8f-a81a-4f75-a2d8-a5cb619305c1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100041, 2518, 868, 12, 45, "Subsubsection",ExpressionUUID->"7e63e2a0-8a0a-4d93-85da-948b4b2b568c"],
Cell[CellGroupData[{
Cell[100934, 2534, 915, 23, 30, "Input",ExpressionUUID->"e5a9f528-e071-4a4c-b360-ba37b321c6f4"],
Cell[101852, 2559, 3594, 76, 233, "Output",ExpressionUUID->"f85884b1-0e2c-46ad-be6d-5105c1b92e49"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[105495, 2641, 887, 13, 45, "Subsubsection",ExpressionUUID->"51531927-877d-4c44-8796-580d9195a59f"],
Cell[CellGroupData[{
Cell[106407, 2658, 859, 23, 30, "Input",ExpressionUUID->"a5aa82cc-0241-402b-a222-684ee52a7c2c"],
Cell[107269, 2683, 50394, 848, 396, "Output",ExpressionUUID->"20227490-7b23-4cc8-b432-6220c87dc50e"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157724, 3538, 1050, 15, 54, "Subsection",ExpressionUUID->"72ded308-5ccc-4649-a991-e0a34762370c"],
Cell[CellGroupData[{
Cell[158799, 3557, 1077, 16, 45, "Subsubsection",ExpressionUUID->"ee7f9f80-412d-4a79-9c1e-744a1e2fe6f4"],
Cell[CellGroupData[{
Cell[159901, 3577, 2380, 51, 73, "Input",ExpressionUUID->"66fe3b1c-0c44-455d-be3c-fe4ceef0c98b"],
Cell[162284, 3630, 3597, 110, 84, "Output",ExpressionUUID->"94e471fb-9fc4-42ba-9b99-21bfb764206f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[165930, 3746, 1190, 18, 45, "Subsubsection",ExpressionUUID->"0e4a6e4d-bbea-4094-8203-b8f4f9e58646"],
Cell[CellGroupData[{
Cell[167145, 3768, 4922, 144, 241, "Input",ExpressionUUID->"fb0a654b-3f36-44b1-857a-ae6a732a6b49"],
Cell[172070, 3914, 2210, 63, 76, "Output",ExpressionUUID->"63bb97b1-c22f-40d4-8446-779ec64b35a1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174329, 3983, 868, 12, 45, "Subsubsection",ExpressionUUID->"7bc0b6a0-b418-4e98-aa6c-da50a799b3a5"],
Cell[CellGroupData[{
Cell[175222, 3999, 914, 23, 30, "Input",ExpressionUUID->"87750b12-55c3-4d78-97ce-5a7ab5ae2634"],
Cell[176139, 4024, 3568, 76, 233, "Output",ExpressionUUID->"184a7cb9-a29c-4a8f-8246-026738fd990a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[179768, 4107, 1100, 16, 54, "Subsection",ExpressionUUID->"0f797491-4c96-4dcf-9832-5d64771dd158"],
Cell[CellGroupData[{
Cell[180893, 4127, 1133, 16, 45, "Subsubsection",ExpressionUUID->"9728c760-2537-48b4-bc9b-8e60856414cf"],
Cell[CellGroupData[{
Cell[182051, 4147, 2429, 52, 73, "Input",ExpressionUUID->"34cd9423-e43b-4a69-ab3f-95789a5a8798"],
Cell[184483, 4201, 3775, 113, 84, "Output",ExpressionUUID->"3f52cf2d-e422-4461-9457-cfbe87ff397e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[188307, 4320, 1253, 19, 45, "Subsubsection",ExpressionUUID->"7cb72807-eff8-455e-8996-45611b5b2aab"],
Cell[CellGroupData[{
Cell[189585, 4343, 5004, 145, 241, "Input",ExpressionUUID->"4915ef77-8025-457d-8540-028d9dbeff3c"],
Cell[194592, 4490, 2428, 68, 76, "Output",ExpressionUUID->"a280e0da-1257-44f9-95dc-d9a64cdfe786"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[197069, 4564, 868, 12, 45, "Subsubsection",ExpressionUUID->"f8daa393-0ecd-4f91-ab28-391e9ebaed3c"],
Cell[CellGroupData[{
Cell[197962, 4580, 817, 22, 30, "Input",ExpressionUUID->"69207323-22b2-4f58-a6bb-4666ebc9762b"],
Cell[198782, 4604, 3557, 76, 233, "Output",ExpressionUUID->"5aa2df03-7e97-4626-b311-b565b37154c3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202412, 4688, 1138, 17, 67, "Section",ExpressionUUID->"f576a7a5-1654-4eee-b290-cfd82ced28b1"],
Cell[CellGroupData[{
Cell[203575, 4709, 990, 15, 54, "Subsection",ExpressionUUID->"46d4c9c4-8e84-4692-a771-fd9c9b0cf8c5"],
Cell[CellGroupData[{
Cell[204590, 4728, 2020, 46, 73, "Input",ExpressionUUID->"54834864-753d-4816-b975-3c77aee934bf"],
Cell[206613, 4776, 2398, 69, 78, "Output",ExpressionUUID->"a491450f-d908-4e51-ba51-f9a748eb25d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[209060, 4851, 992, 14, 54, "Subsection",ExpressionUUID->"2b206197-e27f-4bbe-bbe6-247dd081ca8b"],
Cell[CellGroupData[{
Cell[210077, 4869, 4902, 145, 241, "Input",ExpressionUUID->"cde13500-ae93-4988-a900-787ae8625418"],
Cell[214982, 5016, 4142, 131, 90, "Output",ExpressionUUID->"f31a7eb4-3264-4753-92f0-99f36bdb6692"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219173, 5153, 903, 13, 54, "Subsection",ExpressionUUID->"f22e9166-dced-4d87-844d-acf0f433b652"],
Cell[CellGroupData[{
Cell[220101, 5170, 811, 22, 30, "Input",ExpressionUUID->"e6176b22-edfd-46cb-b9f0-a1bae6de15b2"],
Cell[220915, 5194, 3661, 78, 236, "Output",ExpressionUUID->"e807a819-f28c-4165-8f42-e9adba5fc81c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[224625, 5278, 938, 13, 54, "Subsection",ExpressionUUID->"3294a89c-1b49-47cc-b306-87dc7c73e97a"],
Cell[CellGroupData[{
Cell[225588, 5295, 3028, 91, 178, "Input",ExpressionUUID->"e4f2373a-5df5-49f1-b5b5-423266fadb19"],
Cell[228619, 5388, 16430, 287, 353, "Output",ExpressionUUID->"4f81717f-12a5-4aaf-bc88-67743965deec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245086, 5680, 1861, 55, 52, "Input",ExpressionUUID->"42dfca71-f1f2-4631-8665-cd46950ec02e"],
Cell[246950, 5737, 5207, 102, 336, "Output",ExpressionUUID->"42bafe83-c008-4615-9c1e-36de5972cf01"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[252218, 5846, 1447, 20, 67, "Section",ExpressionUUID->"5de69816-9156-4d12-b52b-e6fb69b28666"],
Cell[CellGroupData[{
Cell[253690, 5870, 1140, 17, 54, "Subsection",ExpressionUUID->"65b2e9d1-0063-4130-880b-f45ad283b811"],
Cell[CellGroupData[{
Cell[254855, 5891, 1150, 16, 45, "Subsubsection",ExpressionUUID->"a0297ffc-73d6-4d0f-aa59-2d0bc20e9f38"],
Cell[CellGroupData[{
Cell[256030, 5911, 2499, 65, 115, "Input",ExpressionUUID->"e08004fa-a4cd-46f6-8cf9-5f5c61fa9e90"],
Cell[258532, 5978, 3703, 120, 90, "Output",ExpressionUUID->"19a5d78a-6857-459e-9620-da26d7db15e8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[262284, 6104, 1217, 19, 45, "Subsubsection",ExpressionUUID->"b91ccd39-8c3d-483e-b6f9-a2d408275d42"],
Cell[CellGroupData[{
Cell[263526, 6127, 5038, 139, 241, "Input",ExpressionUUID->"3c1563fd-da7d-4c88-b2dc-484d9f138860"],
Cell[268567, 6268, 4320, 134, 94, "Output",ExpressionUUID->"dc345edd-028b-4e10-9eb4-a6b8de23ec10"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[272936, 6408, 868, 12, 45, "Subsubsection",ExpressionUUID->"aabe40ae-f9b8-4b38-8891-2f333ef6ffd7"],
Cell[CellGroupData[{
Cell[273829, 6424, 867, 23, 30, "Input",ExpressionUUID->"6dd18043-1065-4b29-a120-dfe350a22b15"],
Cell[274699, 6449, 4882, 99, 236, "Output",ExpressionUUID->"6083ce49-7aca-44a8-813e-5aaf8ddfcf9c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[279642, 6555, 1170, 18, 54, "Subsection",ExpressionUUID->"9eaf6307-a947-4247-abae-947ddd804234"],
Cell[CellGroupData[{
Cell[280837, 6577, 1228, 19, 45, "Subsubsection",ExpressionUUID->"feecb589-7612-4c41-a7d8-2ab5c76d067b"],
Cell[CellGroupData[{
Cell[282090, 6600, 2642, 68, 136, "Input",ExpressionUUID->"40295c7f-4eeb-43a0-a0fe-3072881f4c21"],
Cell[284735, 6670, 3641, 119, 90, "Output",ExpressionUUID->"59880dc9-ef17-4ac6-9675-84b401e72a09"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[288425, 6795, 1031, 14, 45, "Subsubsection",ExpressionUUID->"1ef0e376-9a87-4542-9499-b6a50895ab19"],
Cell[CellGroupData[{
Cell[289481, 6813, 4750, 132, 199, "Input",ExpressionUUID->"99c7beb8-6081-4ffc-9129-ddd079f8838a"],
Cell[294234, 6947, 3713, 115, 94, "Output",ExpressionUUID->"2cc08d0c-e3d4-42ad-b3f5-41635998d831"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[297996, 7068, 868, 12, 45, "Subsubsection",ExpressionUUID->"d96f784a-9858-4348-87a2-8d6830cf186f"],
Cell[CellGroupData[{
Cell[298889, 7084, 913, 23, 30, "Input",ExpressionUUID->"940d7847-9681-4739-a38e-71b892990430"],
Cell[299805, 7109, 4827, 98, 236, "Output",ExpressionUUID->"3f59ac03-27d2-474a-a65b-668e9ccf6657"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[304693, 7214, 1244, 19, 54, "Subsection",ExpressionUUID->"c20dc73e-b151-4b30-891d-d00832991258"],
Cell[CellGroupData[{
Cell[305962, 7237, 1289, 20, 71, "Subsubsection",ExpressionUUID->"756a71a1-78de-4aad-a814-ea525c3976f0"],
Cell[CellGroupData[{
Cell[307276, 7261, 2668, 69, 136, "Input",ExpressionUUID->"88d455b4-b9c7-401e-b302-42fe7e234ca9"],
Cell[309947, 7332, 3820, 122, 90, "Output",ExpressionUUID->"32cb330b-6cb2-4546-8cb5-34796564fe6d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[313816, 7460, 1031, 14, 45, "Subsubsection",ExpressionUUID->"724f374d-6373-488e-9509-e397fc40623a"],
Cell[CellGroupData[{
Cell[314872, 7478, 5049, 137, 220, "Input",ExpressionUUID->"8aeb8063-a9e8-4902-bc96-a1519e598fba"],
Cell[319924, 7617, 3497, 107, 84, "Output",ExpressionUUID->"e9e19a74-fce7-480a-8145-ca534142a9df"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[323470, 7730, 868, 12, 45, "Subsubsection",ExpressionUUID->"d241cd65-7c8e-4f72-aae5-0edefe7f4ab7"],
Cell[CellGroupData[{
Cell[324363, 7746, 1046, 25, 30, "Input",ExpressionUUID->"81e67dbe-b88d-45b3-8285-1830c316df3f"],
Cell[325412, 7773, 3577, 77, 231, "Output",ExpressionUUID->"aba99088-46dd-4314-b979-ebbc85bc69c9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[329074, 7859, 855, 12, 65, "Subchapter",ExpressionUUID->"a0173f28-532d-4ad1-8e2e-48b1c3c06088"],
Cell[CellGroupData[{
Cell[329954, 7875, 1384, 21, 67, "Section",ExpressionUUID->"abaef228-4af2-44e5-bbeb-b1a30fd6a376"],
Cell[CellGroupData[{
Cell[331363, 7900, 1553, 42, 52, "Input",ExpressionUUID->"22be6b5c-115d-41bf-901b-a3aead3f38d0"],
Cell[332919, 7944, 6143, 125, 235, "Output",ExpressionUUID->"53c0180f-0f73-4c12-9763-f9761c62c922"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339123, 8076, 958, 13, 65, "Subchapter",ExpressionUUID->"1b023c05-d8b3-40a9-8a87-3e3006bb012b"],
Cell[CellGroupData[{
Cell[340106, 8093, 1440, 20, 67, "Section",ExpressionUUID->"aa78e663-ee05-448b-a319-ee1e4cdeb1d5"],
Cell[341549, 8115, 2279, 70, 94, "Input",ExpressionUUID->"c388d825-ddb2-4a33-9961-123ec47a1f0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343865, 8190, 1462, 20, 67, "Section",ExpressionUUID->"8463d3bb-b687-4733-9f5e-fa015f2da341"],
Cell[345330, 8212, 1205, 33, 115, "Input",ExpressionUUID->"3d8156ee-cfe3-45cd-8503-8e99ca0ca43a"],
Cell[CellGroupData[{
Cell[346560, 8249, 301, 7, 30, "Input",ExpressionUUID->"847f26da-25f6-46fb-bdb6-dcecbe43b118"],
Cell[346864, 8258, 3109, 107, 103, "Output",ExpressionUUID->"15c5ecac-9e2f-4359-a984-b93c79b2ad81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350010, 8370, 3456, 112, 103, "Input",ExpressionUUID->"02b5231e-9bb0-4409-95b9-1609fb8751d3"],
Cell[353469, 8484, 17473, 327, 226, "Output",ExpressionUUID->"6f41454d-1aa9-4d06-8af1-32ca80b5702b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370979, 8816, 554, 15, 33, "Input",ExpressionUUID->"b7d994db-3248-46e4-a4aa-c4f723f2b8f5"],
Cell[371536, 8833, 3358, 75, 229, "Output",ExpressionUUID->"a9ce523a-b5e3-451c-8a1a-b9ca341535fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374931, 8913, 327, 10, 30, "Input",ExpressionUUID->"e00c6be6-c05c-4660-89f9-46773ac954e4"],
Cell[375261, 8925, 559, 19, 50, "Output",ExpressionUUID->"85a300f5-6f73-47a2-b657-2cb38d702007"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375857, 8949, 300, 7, 30, "Input",ExpressionUUID->"751a897b-58a7-421a-b686-085c9d535b36"],
Cell[376160, 8958, 2133, 72, 55, "Output",ExpressionUUID->"324d0d3e-15a6-4021-897d-57d1787e9d02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378330, 9035, 2365, 77, 82, "Input",ExpressionUUID->"94795e74-5abc-42b7-b70b-7af27cee20e3"],
Cell[380698, 9114, 17307, 318, 226, "Output",ExpressionUUID->"608df98d-9ebf-4082-83e8-ee58c589d5ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[398054, 9438, 1414, 19, 67, "Section",ExpressionUUID->"da90ddc9-cdc2-4f55-ab28-2357bfa32a23"],
Cell[399471, 9459, 6233, 176, 325, "Input",ExpressionUUID->"007cac0d-32be-4ee5-aa52-a870ff74e0d6"],
Cell[CellGroupData[{
Cell[405729, 9639, 181, 4, 30, "Input",ExpressionUUID->"73f6e79e-35a5-463c-ae96-707002ae2821"],
Cell[405913, 9645, 1071, 34, 56, "Output",ExpressionUUID->"d973a70e-cdfd-4b6d-8ab6-fb832b5acc44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407021, 9684, 1320, 40, 53, "Input",ExpressionUUID->"4f7b8062-3616-4ab6-9751-b875f034f5c4"],
Cell[408344, 9726, 6365, 131, 235, "Output",ExpressionUUID->"86d35db4-1d87-486a-9e6b-3e4aa42ab0bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414746, 9862, 250, 6, 30, "Input",ExpressionUUID->"765f4eca-af7f-4abd-ad05-66735fffbbd7"],
Cell[414999, 9870, 1549, 53, 56, "Output",ExpressionUUID->"d2479320-d147-4d6d-8fbf-ccbeefa9143f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[416585, 9928, 1790, 58, 53, "Input",ExpressionUUID->"a1b54c0c-3ca4-439b-a621-2bf71bb5b4d0"],
Cell[418378, 9988, 15523, 284, 226, "Output",ExpressionUUID->"63db3339-dfa8-4048-857c-982ea554c9e4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[433950, 10278, 1463, 20, 67, "Section",ExpressionUUID->"a628a55c-0d0c-4c38-ae20-8fda988817ad"],
Cell[435416, 10300, 5847, 171, 325, "Input",ExpressionUUID->"9f928bd7-9141-42c8-af76-f979c1f16707"],
Cell[CellGroupData[{
Cell[441288, 10475, 181, 4, 30, "Input",ExpressionUUID->"197b107f-f23a-45cf-bd78-7e9d8277ffa8"],
Cell[441472, 10481, 324, 7, 34, "Output",ExpressionUUID->"5f794814-6f69-4918-a998-66344d970ffd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441833, 10493, 299, 7, 30, "Input",ExpressionUUID->"2dc6da20-6225-4cbb-ba79-df30d492302d"],
Cell[442135, 10502, 245, 5, 34, "Output",ExpressionUUID->"0816fb26-a6ab-4803-99dd-1b502592cbca"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


